Exact Correlation Functions in Conformal Fishnet Theory

We compute exactly various 4-point correlation functions of shortest scalar operators in bi-scalar planar four-dimensional "fishnet" CFT. We apply the OPE to extract from these functions the exact expressions for the scaling dimensions and the structure constants of all exchanged operators with an arbitrary Lorentz spin. In particular, we determine the conformal data of the simplest unprotected two-magnon operator analogous to the Konishi operator, as well as of the one-magnon operator. We show that at weak coupling 4-point correlation functions can be systematically expanded in terms of harmonic polylogarithm functions and verify our results by explicit calculation of Feynman graphs at a few orders in the coupling. At strong coupling we obtain that the correlation functions exhibit the scaling behaviour typical for semiclassical description hinting at the existence of the holographic dual.

==> CodeForArxiv.m <==
(* ::Package:: *)

(*Map between all SVHPLs to HPLs weights 1,2,3,4,5,6,7,8*)
LtoHPL={L[0]->HPL[{0},z]+HPL[{0},zb],L[1]->HPL[{1},z]+HPL[{1},zb],L[0,0]->HPL[{0},z] HPL[{0},zb]+HPL[{0,0},z]+HPL[{0,0},zb],L[0,1]->HPL[{0},z] HPL[{1},zb]+HPL[{2},z]+HPL[{1,0},zb],L[1,0]->HPL[{0},zb] HPL[{1},z]+HPL[{2},zb]+HPL[{1,0},z],L[1,1]->HPL[{1},z] HPL[{1},zb]+HPL[{1,1},z]+HPL[{1,1},zb],L[0,0,0]->HPL[{0},zb] HPL[{0,0},z]+HPL[{0},z] HPL[{0,0},zb]+HPL[{0,0,0},z]+HPL[{0,0,0},zb],L[0,0,1]->HPL[{3},z]+HPL[{1},zb] HPL[{0,0},z]+HPL[{0},z] HPL[{1,0},zb]+HPL[{1,0,0},zb],L[0,1,0]->HPL[{0},zb] HPL[{2},z]+HPL[{0},z] HPL[{2},zb]+HPL[{2,0},z]+HPL[{2,0},zb],L[0,1,1]->HPL[{1},zb] HPL[{2},z]+HPL[{0},z] HPL[{1,1},zb]+HPL[{2,1},z]+HPL[{1,1,0},zb],L[1,0,0]->HPL[{3},zb]+HPL[{1},z] HPL[{0,0},zb]+HPL[{0},zb] HPL[{1,0},z]+HPL[{1,0,0},z],L[1,0,1]->HPL[{1},zb] HPL[{1,0},z]+HPL[{1},z] HPL[{1,0},zb]+HPL[{1,2},z]+HPL[{1,2},zb],L[1,1,0]->HPL[{1},z] HPL[{2},zb]+HPL[{0},zb] HPL[{1,1},z]+HPL[{2,1},zb]+HPL[{1,1,0},z],L[1,1,1]->HPL[{1},zb] HPL[{1,1},z]+HPL[{1},z] HPL[{1,1},zb]+HPL[{1,1,1},z]+HPL[{1,1,1},zb],L[0,0,0,0]->HPL[{0,0},z] HPL[{0,0},zb]+HPL[{0},zb] HPL[{0,0,0},z]+HPL[{0},z] HPL[{0,0,0},zb]+HPL[{0,0,0,0},z]+HPL[{0,0,0,0},zb],L[0,0,0,1]->HPL[{4},z]+HPL[{0,0},z] HPL[{1,0},zb]+HPL[{1},zb] HPL[{0,0,0},z]+HPL[{0},z] HPL[{1,0,0},zb]+HPL[{1,0,0,0},zb],L[0,0,1,0]->HPL[{0},zb] HPL[{3},z]+HPL[{2},zb] HPL[{0,0},z]+HPL[{0},z] HPL[{2,0},zb]+HPL[{3,0},z]+HPL[{2,0,0},zb],L[0,0,1,1]->HPL[{1},zb] HPL[{3},z]+HPL[{0,0},z] HPL[{1,1},zb]+HPL[{3,1},z]+HPL[{0},z] HPL[{1,1,0},zb]+HPL[{1,1,0,0},zb]-2 HPL[{1},zb] Zeta[3],L[0,1,0,0]->HPL[{0},z] HPL[{3},zb]+HPL[{2},z] HPL[{0,0},zb]+HPL[{0},zb] HPL[{2,0},z]+HPL[{3,0},zb]+HPL[{2,0,0},z],L[0,1,0,1]->HPL[{2},z] HPL[{1,0},zb]+HPL[{0},z] HPL[{1,2},zb]+HPL[{1},zb] HPL[{2,0},z]+HPL[{2,2},z]+HPL[{1,2,0},zb]+4 HPL[{1},zb] Zeta[3],L[0,1,1,0]->HPL[{2},z] HPL[{2},zb]+HPL[{0},zb] HPL[{2,1},z]+HPL[{0},z] HPL[{2,1},zb]+HPL[{2,1,0},z]+HPL[{2,1,0},zb],L[0,1,1,1]->HPL[{2},z] HPL[{1,1},zb]+HPL[{1},zb] HPL[{2,1},z]+HPL[{0},z] HPL[{1,1,1},zb]+HPL[{2,1,1},z]+HPL[{1,1,1,0},zb]-2 HPL[{1},zb] Zeta[3],L[1,0,0,0]->HPL[{4},zb]+HPL[{0,0},zb] HPL[{1,0},z]+HPL[{1},z] HPL[{0,0,0},zb]+HPL[{0},zb] HPL[{1,0,0},z]+HPL[{1,0,0,0},z],L[1,0,0,1]->HPL[{1,0},z] HPL[{1,0},zb]+HPL[{1,3},z]+HPL[{1,3},zb]+HPL[{1},zb] HPL[{1,0,0},z]+HPL[{1},z] HPL[{1,0,0},zb],L[1,0,1,0]->HPL[{2},zb] HPL[{1,0},z]+HPL[{0},zb] HPL[{1,2},z]+HPL[{1},z] HPL[{2,0},zb]+HPL[{2,2},zb]+HPL[{1,2,0},z]-4 HPL[{1},zb] Zeta[3],L[1,0,1,1]->HPL[{1,0},z] HPL[{1,1},zb]+HPL[{1},zb] HPL[{1,2},z]+HPL[{1},z] HPL[{1,1,0},zb]+HPL[{1,1,2},zb]+HPL[{1,2,1},z]+6 HPL[{1},zb] Zeta[3],L[1,1,0,0]->HPL[{1},z] HPL[{3},zb]+HPL[{0,0},zb] HPL[{1,1},z]+HPL[{3,1},zb]+HPL[{0},zb] HPL[{1,1,0},z]+HPL[{1,1,0,0},z]+2 HPL[{1},zb] Zeta[3],L[1,1,0,1]->HPL[{1,0},zb] HPL[{1,1},z]+HPL[{1},z] HPL[{1,2},zb]+HPL[{1},zb] HPL[{1,1,0},z]+HPL[{1,1,2},z]+HPL[{1,2,1},zb]-6 HPL[{1},zb] Zeta[3],L[1,1,1,0]->HPL[{2},zb] HPL[{1,1},z]+HPL[{1},z] HPL[{2,1},zb]+HPL[{0},zb] HPL[{1,1,1},z]+HPL[{2,1,1},zb]+HPL[{1,1,1,0},z]+2 HPL[{1},zb] Zeta[3],L[1,1,1,1]->HPL[{1,1},z] HPL[{1,1},zb]+HPL[{1},zb] HPL[{1,1,1},z]+HPL[{1},z] HPL[{1,1,1},zb]+HPL[{1,1,1,1},z]+HPL[{1,1,1,1},zb],L[0,0,0,0,0]->HPL[{0,0},zb] HPL[{0,0,0},z]+HPL[{0,0},z] HPL[{0,0,0},zb]+HPL[{0},zb] HPL[{0,0,0,0},z]+HPL[{0},z] HPL[{0,0,0,0},zb]+HPL[{0,0,0,0,0},z]+HPL[{0,0,0,0,0},zb],L[0,0,0,0,1]->HPL[{5},z]+HPL[{1,0},zb] HPL[{0,0,0},z]+HPL[{0,0},z] HPL[{1,0,0},zb]+HPL[{1},zb] HPL[{0,0,0,0},z]+HPL[{0},z] HPL[{1,0,0,0},zb]+HPL[{1,0,0,0,0},zb],L[0,0,0,1,0]->HPL[{0},zb] HPL[{4},z]+HPL[{0,0},z] HPL[{2,0},zb]+HPL[{4,0},z]+HPL[{2},zb] HPL[{0,0,0},z]+HPL[{0},z] HPL[{2,0,0},zb]+HPL[{2,0,0,0},zb],L[0,0,0,1,1]->HPL[{1},zb] HPL[{4},z]+HPL[{4,1},z]+HPL[{1,1},zb] HPL[{0,0,0},z]+HPL[{0,0},z] HPL[{1,1,0},zb]+HPL[{0},z] HPL[{1,1,0,0},zb]+HPL[{1,1,0,0,0},zb]-2 HPL[{0},z] HPL[{1},zb] Zeta[3]-2 HPL[{1,0},zb] Zeta[3],L[0,0,1,0,0]->HPL[{3},zb] HPL[{0,0},z]+HPL[{3},z] HPL[{0,0},zb]+HPL[{0},zb] HPL[{3,0},z]+HPL[{0},z] HPL[{3,0},zb]+HPL[{3,0,0},z]+HPL[{3,0,0},zb],L[0,0,1,0,1]->HPL[{3},z] HPL[{1,0},zb]+HPL[{0,0},z] HPL[{1,2},zb]+HPL[{1},zb] HPL[{3,0},z]+HPL[{3,2},z]+HPL[{0},z] HPL[{1,2,0},zb]+HPL[{1,2,0,0},zb]+4 HPL[{0},z] HPL[{1},zb] Zeta[3]+4 HPL[{1,0},zb] Zeta[3],L[0,0,1,1,0]->HPL[{2},zb] HPL[{3},z]+HPL[{0,0},z] HPL[{2,1},zb]+HPL[{0},zb] HPL[{3,1},z]+HPL[{0},z] HPL[{2,1,0},zb]+HPL[{3,1,0},z]+HPL[{2,1,0,0},zb]-2 HPL[{2},zb] Zeta[3],L[0,0,1,1,1]->HPL[{3},z] HPL[{1,1},zb]+HPL[{1},zb] HPL[{3,1},z]+HPL[{0,0},z] HPL[{1,1,1},zb]+HPL[{3,1,1},z]+HPL[{0},z] HPL[{1,1,1,0},zb]+HPL[{1,1,1,0,0},zb]-2 HPL[{0},z] HPL[{1},zb] Zeta[3]-2 HPL[{1,0},zb] Zeta[3]-2 HPL[{1,1},zb] Zeta[3],L[0,1,0,0,0]->HPL[{0},z] HPL[{4},zb]+HPL[{0,0},zb] HPL[{2,0},z]+HPL[{4,0},zb]+HPL[{2},z] HPL[{0,0,0},zb]+HPL[{0},zb] HPL[{2,0,0},z]+HPL[{2,0,0,0},z],L[0,1,0,0,1]->HPL[{0},z] HPL[{1,3},zb]+HPL[{1,0},zb] HPL[{2,0},z]+HPL[{2,3},z]+HPL[{2},z] HPL[{1,0,0},zb]+HPL[{1,3,0},zb]+HPL[{1},zb] HPL[{2,0,0},z],L[0,1,0,1,0]->HPL[{2},zb] HPL[{2,0},z]+HPL[{2},z] HPL[{2,0},zb]+HPL[{0},zb] HPL[{2,2},z]+HPL[{0},z] HPL[{2,2},zb]+HPL[{2,2,0},z]+HPL[{2,2,0},zb]-4 HPL[{0},z] HPL[{1},zb] Zeta[3]+4 HPL[{2},zb] Zeta[3]-4 HPL[{1,0},zb] Zeta[3],L[0,1,0,1,1]->HPL[{1,1},zb] HPL[{2,0},z]+HPL[{1},zb] HPL[{2,2},z]+HPL[{2},z] HPL[{1,1,0},zb]+HPL[{0},z] HPL[{1,1,2},zb]+HPL[{2,2,1},z]+HPL[{1,1,2,0},zb]+6 HPL[{0},z] HPL[{1},zb] Zeta[3]+6 HPL[{1,0},zb] Zeta[3]+4 HPL[{1,1},zb] Zeta[3],L[0,1,1,0,0]->HPL[{2},z] HPL[{3},zb]+HPL[{0,0},zb] HPL[{2,1},z]+HPL[{0},z] HPL[{3,1},zb]+HPL[{0},zb] HPL[{2,1,0},z]+HPL[{3,1,0},zb]+HPL[{2,1,0,0},z]+2 HPL[{0},z] HPL[{1},zb] Zeta[3]+2 HPL[{1,0},zb] Zeta[3],L[0,1,1,0,1]->HPL[{2},z] HPL[{1,2},zb]+HPL[{1,0},zb] HPL[{2,1},z]+HPL[{0},z] HPL[{1,2,1},zb]+HPL[{1},zb] HPL[{2,1,0},z]+HPL[{2,1,2},z]+HPL[{1,2,1,0},zb]-6 HPL[{0},z] HPL[{1},zb] Zeta[3]-6 HPL[{1,0},zb] Zeta[3],L[0,1,1,1,0]->HPL[{2},zb] HPL[{2,1},z]+HPL[{2},z] HPL[{2,1},zb]+HPL[{0},zb] HPL[{2,1,1},z]+HPL[{0},z] HPL[{2,1,1},zb]+HPL[{2,1,1,0},z]+HPL[{2,1,1,0},zb]+2 HPL[{0},z] HPL[{1},zb] Zeta[3]-2 HPL[{2},zb] Zeta[3]+2 HPL[{1,0},zb] Zeta[3],L[0,1,1,1,1]->HPL[{1,1},zb] HPL[{2,1},z]+HPL[{2},z] HPL[{1,1,1},zb]+HPL[{1},zb] HPL[{2,1,1},z]+HPL[{0},z] HPL[{1,1,1,1},zb]+HPL[{2,1,1,1},z]+HPL[{1,1,1,1,0},zb]-2 HPL[{1,1},zb] Zeta[3],L[1,0,0,0,0]->HPL[{5},zb]+HPL[{1,0},z] HPL[{0,0,0},zb]+HPL[{0,0},zb] HPL[{1,0,0},z]+HPL[{1},z] HPL[{0,0,0,0},zb]+HPL[{0},zb] HPL[{1,0,0,0},z]+HPL[{1,0,0,0,0},z],L[1,0,0,0,1]->HPL[{1,4},z]+HPL[{1,4},zb]+HPL[{1,0},zb] HPL[{1,0,0},z]+HPL[{1,0},z] HPL[{1,0,0},zb]+HPL[{1},zb] HPL[{1,0,0,0},z]+HPL[{1},z] HPL[{1,0,0,0},zb],L[1,0,0,1,0]->HPL[{0},zb] HPL[{1,3},z]+HPL[{1,0},z] HPL[{2,0},zb]+HPL[{2,3},zb]+HPL[{2},zb] HPL[{1,0,0},z]+HPL[{1,3,0},z]+HPL[{1},z] HPL[{2,0,0},zb],L[1,0,0,1,1]->HPL[{1},zb] HPL[{1,3},z]+HPL[{1,1},zb] HPL[{1,0,0},z]+HPL[{1,0},z] HPL[{1,1,0},zb]+HPL[{1,1,3},zb]+HPL[{1,3,1},z]+HPL[{1},z] HPL[{1,1,0,0},zb]-2 HPL[{1},z] HPL[{1},zb] Zeta[3]-2 HPL[{1,1},zb] Zeta[3],L[1,0,1,0,0]->HPL[{3},zb] HPL[{1,0},z]+HPL[{0,0},zb] HPL[{1,2},z]+HPL[{1},z] HPL[{3,0},zb]+HPL[{3,2},zb]+HPL[{0},zb] HPL[{1,2,0},z]+HPL[{1,2,0,0},z]-4 HPL[{2},zb] Zeta[3],L[1,0,1,0,1]->HPL[{1,0},zb] HPL[{1,2},z]+HPL[{1,0},z] HPL[{1,2},zb]+HPL[{1},zb] HPL[{1,2,0},z]+HPL[{1},z] HPL[{1,2,0},zb]+HPL[{1,2,2},z]+HPL[{1,2,2},zb]+4 HPL[{1},z] HPL[{1},zb] Zeta[3],L[1,0,1,1,0]->HPL[{2},zb] HPL[{1,2},z]+HPL[{1,0},z] HPL[{2,1},zb]+HPL[{0},zb] HPL[{1,2,1},z]+HPL[{1},z] HPL[{2,1,0},zb]+HPL[{2,1,2},zb]+HPL[{1,2,1,0},z]+6 HPL[{2},zb] Zeta[3],L[1,0,1,1,1]->HPL[{1,1},zb] HPL[{1,2},z]+HPL[{1,0},z] HPL[{1,1,1},zb]+HPL[{1},zb] HPL[{1,2,1},z]+HPL[{1},z] HPL[{1,1,1,0},zb]+HPL[{1,1,1,2},zb]+HPL[{1,2,1,1},z]-2 HPL[{1},z] HPL[{1},zb] Zeta[3]+4 HPL[{1,1},zb] Zeta[3],L[1,1,0,0,0]->HPL[{1},z] HPL[{4},zb]+HPL[{4,1},zb]+HPL[{1,1},z] HPL[{0,0,0},zb]+HPL[{0,0},zb] HPL[{1,1,0},z]+HPL[{0},zb] HPL[{1,1,0,0},z]+HPL[{1,1,0,0,0},z]+2 HPL[{2},zb] Zeta[3],L[1,1,0,0,1]->HPL[{1},z] HPL[{1,3},zb]+HPL[{1,1},z] HPL[{1,0,0},zb]+HPL[{1,0},zb] HPL[{1,1,0},z]+HPL[{1,1,3},z]+HPL[{1,3,1},zb]+HPL[{1},zb] HPL[{1,1,0,0},z]+2 HPL[{1,1},zb] Zeta[3],L[1,1,0,1,0]->HPL[{1,1},z] HPL[{2,0},zb]+HPL[{1},z] HPL[{2,2},zb]+HPL[{2},zb] HPL[{1,1,0},z]+HPL[{0},zb] HPL[{1,1,2},z]+HPL[{2,2,1},zb]+HPL[{1,1,2,0},z]-4 HPL[{1},z] HPL[{1},zb] Zeta[3]-6 HPL[{2},zb] Zeta[3]-4 HPL[{1,1},zb] Zeta[3],L[1,1,0,1,1]->HPL[{1,1},zb] HPL[{1,1,0},z]+HPL[{1,1},z] HPL[{1,1,0},zb]+HPL[{1},zb] HPL[{1,1,2},z]+HPL[{1},z] HPL[{1,1,2},zb]+HPL[{1,1,2,1},z]+HPL[{1,1,2,1},zb]+6 HPL[{1},z] HPL[{1},zb] Zeta[3],L[1,1,1,0,0]->HPL[{3},zb] HPL[{1,1},z]+HPL[{1},z] HPL[{3,1},zb]+HPL[{0,0},zb] HPL[{1,1,1},z]+HPL[{3,1,1},zb]+HPL[{0},zb] HPL[{1,1,1,0},z]+HPL[{1,1,1,0,0},z]+2 HPL[{1},z] HPL[{1},zb] Zeta[3]+2 HPL[{2},zb] Zeta[3]+2 HPL[{1,1},zb] Zeta[3],L[1,1,1,0,1]->HPL[{1,1},z] HPL[{1,2},zb]+HPL[{1,0},zb] HPL[{1,1,1},z]+HPL[{1},z] HPL[{1,2,1},zb]+HPL[{1},zb] HPL[{1,1,1,0},z]+HPL[{1,1,1,2},z]+HPL[{1,2,1,1},zb]-6 HPL[{1},z] HPL[{1},zb] Zeta[3]-4 HPL[{1,1},zb] Zeta[3],L[1,1,1,1,0]->HPL[{1,1},z] HPL[{2,1},zb]+HPL[{2},zb] HPL[{1,1,1},z]+HPL[{1},z] HPL[{2,1,1},zb]+HPL[{0},zb] HPL[{1,1,1,1},z]+HPL[{2,1,1,1},zb]+HPL[{1,1,1,1,0},z]+2 HPL[{1},z] HPL[{1},zb] Zeta[3]+2 HPL[{1,1},zb] Zeta[3],L[1,1,1,1,1]->HPL[{1,1},zb] HPL[{1,1,1},z]+HPL[{1,1},z] HPL[{1,1,1},zb]+HPL[{1},zb] HPL[{1,1,1,1},z]+HPL[{1},z] HPL[{1,1,1,1},zb]+HPL[{1,1,1,1,1},z]+HPL[{1,1,1,1,1},zb],L[0,0,0,0,0,0]->HPL[{0,0,0},z] HPL[{0,0,0},zb]+HPL[{0,0},zb] HPL[{0,0,0,0},z]+HPL[{0,0},z] HPL[{0,0,0,0},zb]+HPL[{0},zb] HPL[{0,0,0,0,0},z]+HPL[{0},z] HPL[{0,0,0,0,0},zb]+HPL[{0,0,0,0,0,0},z]+HPL[{0,0,0,0,0,0},zb],L[0,0,0,0,0,1]->HPL[{6},z]+HPL[{0,0,0},z] HPL[{1,0,0},zb]+HPL[{1,0},zb] HPL[{0,0,0,0},z]+HPL[{0,0},z] HPL[{1,0,0,0},zb]+HPL[{1},zb] HPL[{0,0,0,0,0},z]+HPL[{0},z] HPL[{1,0,0,0,0},zb]+HPL[{1,0,0,0,0,0},zb],L[0,0,0,0,1,0]->HPL[{0},zb] HPL[{5},z]+HPL[{5,0},z]+HPL[{2,0},zb] HPL[{0,0,0},z]+HPL[{0,0},z] HPL[{2,0,0},zb]+HPL[{2},zb] HPL[{0,0,0,0},z]+HPL[{0},z] HPL[{2,0,0,0},zb]+HPL[{2,0,0,0,0},zb],L[0,0,0,0,1,1]->HPL[{1},zb] HPL[{5},z]+HPL[{5,1},z]+HPL[{0,0,0},z] HPL[{1,1,0},zb]+HPL[{1,1},zb] HPL[{0,0,0,0},z]+HPL[{0,0},z] HPL[{1,1,0,0},zb]+HPL[{0},z] HPL[{1,1,0,0,0},zb]+HPL[{1,1,0,0,0,0},zb]-2 HPL[{1},zb] HPL[{0,0},z] Zeta[3]-2 HPL[{0},z] HPL[{1,0},zb] Zeta[3]-2 HPL[{1,0,0},zb] Zeta[3]-2 HPL[{1},zb] Zeta[5],L[0,0,0,1,0,0]->HPL[{4},z] HPL[{0,0},zb]+HPL[{0,0},z] HPL[{3,0},zb]+HPL[{0},zb] HPL[{4,0},z]+HPL[{3},zb] HPL[{0,0,0},z]+HPL[{0},z] HPL[{3,0,0},zb]+HPL[{4,0,0},z]+HPL[{3,0,0,0},zb],L[0,0,0,1,0,1]->HPL[{4},z] HPL[{1,0},zb]+HPL[{1},zb] HPL[{4,0},z]+HPL[{4,2},z]+HPL[{1,2},zb] HPL[{0,0,0},z]+HPL[{0,0},z] HPL[{1,2,0},zb]+HPL[{0},z] HPL[{1,2,0,0},zb]+HPL[{1,2,0,0,0},zb]+4 HPL[{1},zb] HPL[{0,0},z] Zeta[3]+4 HPL[{0},z] HPL[{1,0},zb] Zeta[3]+4 HPL[{1,0,0},zb] Zeta[3]+8 HPL[{1},zb] Zeta[5],L[0,0,0,1,1,0]->HPL[{2},zb] HPL[{4},z]+HPL[{0},zb] HPL[{4,1},z]+HPL[{2,1},zb] HPL[{0,0,0},z]+HPL[{0,0},z] HPL[{2,1,0},zb]+HPL[{4,1,0},z]+HPL[{0},z] HPL[{2,1,0,0},zb]+HPL[{2,1,0,0,0},zb]-2 HPL[{0},z] HPL[{2},zb] Zeta[3]-2 HPL[{2,0},zb] Zeta[3],L[0,0,0,1,1,1]->HPL[{4},z] HPL[{1,1},zb]+HPL[{1},zb] HPL[{4,1},z]+HPL[{0,0,0},z] HPL[{1,1,1},zb]+HPL[{4,1,1},z]+HPL[{0,0},z] HPL[{1,1,1,0},zb]+HPL[{0},z] HPL[{1,1,1,0,0},zb]+HPL[{1,1,1,0,0,0},zb]-2 HPL[{1},zb] HPL[{0,0},z] Zeta[3]-2 HPL[{0},z] HPL[{1,0},zb] Zeta[3]-2 HPL[{0},z] HPL[{1,1},zb] Zeta[3]-2 HPL[{1,0,0},zb] Zeta[3]-2 HPL[{1,1,0},zb] Zeta[3]-4 HPL[{1},zb] Zeta[5],L[0,0,1,0,0,0]->HPL[{4},zb] HPL[{0,0},z]+HPL[{0,0},zb] HPL[{3,0},z]+HPL[{0},z] HPL[{4,0},zb]+HPL[{3},z] HPL[{0,0,0},zb]+HPL[{0},zb] HPL[{3,0,0},z]+HPL[{4,0,0},zb]+HPL[{3,0,0,0},z],L[0,0,1,0,0,1]->HPL[{0,0},z] HPL[{1,3},zb]+HPL[{1,0},zb] HPL[{3,0},z]+HPL[{3,3},z]+HPL[{3},z] HPL[{1,0,0},zb]+HPL[{0},z] HPL[{1,3,0},zb]+HPL[{1},zb] HPL[{3,0,0},z]+HPL[{1,3,0,0},zb]-12 HPL[{1},zb] Zeta[5],L[0,0,1,0,1,0]->HPL[{3},z] HPL[{2,0},zb]+HPL[{0,0},z] HPL[{2,2},zb]+HPL[{2},zb] HPL[{3,0},z]+HPL[{0},zb] HPL[{3,2},z]+HPL[{0},z] HPL[{2,2,0},zb]+HPL[{3,2,0},z]+HPL[{2,2,0,0},zb]+4 HPL[{0},z] HPL[{2},zb] Zeta[3]-4 HPL[{1},zb] HPL[{0,0},z] Zeta[3]-4 HPL[{0},z] HPL[{1,0},zb] Zeta[3]+4 HPL[{2,0},zb] Zeta[3]-4 HPL[{1,0,0},zb] Zeta[3],L[0,0,1,0,1,1]->HPL[{1,1},zb] HPL[{3,0},z]+HPL[{1},zb] HPL[{3,2},z]+HPL[{3},z] HPL[{1,1,0},zb]+HPL[{0,0},z] HPL[{1,1,2},zb]+HPL[{3,2,1},z]+HPL[{0},z] HPL[{1,1,2,0},zb]+HPL[{1,1,2,0,0},zb]+6 HPL[{1},zb] HPL[{0,0},z] Zeta[3]+6 HPL[{0},z] HPL[{1,0},zb] Zeta[3]+4 HPL[{0},z] HPL[{1,1},zb] Zeta[3]+6 HPL[{1,0,0},zb] Zeta[3]+4 HPL[{1,1,0},zb] Zeta[3]+11 HPL[{1},zb] Zeta[5],L[0,0,1,1,0,0]->HPL[{3},z] HPL[{3},zb]+HPL[{0,0},zb] HPL[{3,1},z]+HPL[{0,0},z] HPL[{3,1},zb]+HPL[{0},zb] HPL[{3,1,0},z]+HPL[{0},z] HPL[{3,1,0},zb]+HPL[{3,1,0,0},z]+HPL[{3,1,0,0},zb]-2 HPL[{3},zb] Zeta[3]+2 HPL[{1},zb] HPL[{0,0},z] Zeta[3]+2 HPL[{0},z] HPL[{1,0},zb] Zeta[3]+2 HPL[{1,0,0},zb] Zeta[3],L[0,0,1,1,0,1]->HPL[{3},z] HPL[{1,2},zb]+HPL[{1,0},zb] HPL[{3,1},z]+HPL[{0,0},z] HPL[{1,2,1},zb]+HPL[{1},zb] HPL[{3,1,0},z]+HPL[{3,1,2},z]+HPL[{0},z] HPL[{1,2,1,0},zb]+HPL[{1,2,1,0,0},zb]-6 HPL[{1},zb] HPL[{0,0},z] Zeta[3]-6 HPL[{0},z] HPL[{1,0},zb] Zeta[3]-2 HPL[{1,2},zb] Zeta[3]-6 HPL[{1,0,0},zb] Zeta[3]+HPL[{1},zb] Zeta[5],L[0,0,1,1,1,0]->HPL[{3},z] HPL[{2,1},zb]+HPL[{2},zb] HPL[{3,1},z]+HPL[{0,0},z] HPL[{2,1,1},zb]+HPL[{0},zb] HPL[{3,1,1},z]+HPL[{0},z] HPL[{2,1,1,0},zb]+HPL[{3,1,1,0},z]+HPL[{2,1,1,0,0},zb]-2 HPL[{0},z] HPL[{2},zb] Zeta[3]+2 HPL[{1},zb] HPL[{0,0},z] Zeta[3]+2 HPL[{0},z] HPL[{1,0},zb] Zeta[3]-2 HPL[{2,0},zb] Zeta[3]-2 HPL[{2,1},zb] Zeta[3]+2 HPL[{1,0,0},zb] Zeta[3],L[0,0,1,1,1,1]->HPL[{1,1},zb] HPL[{3,1},z]+HPL[{3},z] HPL[{1,1,1},zb]+HPL[{1},zb] HPL[{3,1,1},z]+HPL[{0,0},z] HPL[{1,1,1,1},zb]+HPL[{3,1,1,1},z]+HPL[{0},z] HPL[{1,1,1,1,0},zb]+HPL[{1,1,1,1,0,0},zb]-2 HPL[{0},z] HPL[{1,1},zb] Zeta[3]-2 HPL[{1,1,0},zb] Zeta[3]-2 HPL[{1,1,1},zb] Zeta[3]-4 HPL[{1},zb] Zeta[5],L[0,1,0,0,0,0]->HPL[{0},z] HPL[{5},zb]+HPL[{5,0},zb]+HPL[{2,0},z] HPL[{0,0,0},zb]+HPL[{0,0},zb] HPL[{2,0,0},z]+HPL[{2},z] HPL[{0,0,0,0},zb]+HPL[{0},zb] HPL[{2,0,0,0},z]+HPL[{2,0,0,0,0},z],L[0,1,0,0,0,1]->HPL[{0},z] HPL[{1,4},zb]+HPL[{2,4},z]+HPL[{2,0},z] HPL[{1,0,0},zb]+HPL[{1,4,0},zb]+HPL[{1,0},zb] HPL[{2,0,0},z]+HPL[{2},z] HPL[{1,0,0,0},zb]+HPL[{1},zb] HPL[{2,0,0,0},z]+8 HPL[{1},zb] Zeta[5],L[0,1,0,0,1,0]->HPL[{2,0},z] HPL[{2,0},zb]+HPL[{0},zb] HPL[{2,3},z]+HPL[{0},z] HPL[{2,3},zb]+HPL[{2},zb] HPL[{2,0,0},z]+HPL[{2},z] HPL[{2,0,0},zb]+HPL[{2,3,0},z]+HPL[{2,3,0},zb],L[0,1,0,0,1,1]->HPL[{1},zb] HPL[{2,3},z]+HPL[{2,0},z] HPL[{1,1,0},zb]+HPL[{0},z] HPL[{1,1,3},zb]+HPL[{1,1},zb] HPL[{2,0,0},z]+HPL[{2,3,1},z]+HPL[{2},z] HPL[{1,1,0,0},zb]+HPL[{1,1,3,0},zb]-2 HPL[{1},zb] HPL[{2},z] Zeta[3]-2 HPL[{0},z] HPL[{1,1},zb] Zeta[3]-2 HPL[{1,1,0},zb] Zeta[3]-9 HPL[{1},zb] Zeta[5],L[0,1,0,1,0,0]->HPL[{3},zb] HPL[{2,0},z]+HPL[{0,0},zb] HPL[{2,2},z]+HPL[{2},z] HPL[{3,0},zb]+HPL[{0},z] HPL[{3,2},zb]+HPL[{0},zb] HPL[{2,2,0},z]+HPL[{3,2,0},zb]+HPL[{2,2,0,0},z]-4 HPL[{0},z] HPL[{2},zb] Zeta[3]+4 HPL[{3},zb] Zeta[3]-4 HPL[{2,0},zb] Zeta[3],L[0,1,0,1,0,1]->HPL[{1,2},zb] HPL[{2,0},z]+HPL[{1,0},zb] HPL[{2,2},z]+HPL[{2},z] HPL[{1,2,0},zb]+HPL[{0},z] HPL[{1,2,2},zb]+HPL[{1},zb] HPL[{2,2,0},z]+HPL[{2,2,2},z]+HPL[{1,2,2,0},zb]+4 HPL[{1},zb] HPL[{2},z] Zeta[3]+4 HPL[{1,2},zb] Zeta[3]-4 HPL[{1},zb] Zeta[5],L[0,1,0,1,1,0]->HPL[{2,0},z] HPL[{2,1},zb]+HPL[{2},zb] HPL[{2,2},z]+HPL[{2},z] HPL[{2,1,0},zb]+HPL[{0},z] HPL[{2,1,2},zb]+HPL[{0},zb] HPL[{2,2,1},z]+HPL[{2,1,2,0},zb]+HPL[{2,2,1,0},z]+6 HPL[{0},z] HPL[{2},zb] Zeta[3]+6 HPL[{2,0},zb] Zeta[3]+4 HPL[{2,1},zb] Zeta[3],L[0,1,0,1,1,1]->HPL[{1,1},zb] HPL[{2,2},z]+HPL[{2,0},z] HPL[{1,1,1},zb]+HPL[{1},zb] HPL[{2,2,1},z]+HPL[{2},z] HPL[{1,1,1,0},zb]+HPL[{0},z] HPL[{1,1,1,2},zb]+HPL[{2,2,1,1},z]+HPL[{1,1,1,2,0},zb]-2 HPL[{1},zb] HPL[{2},z] Zeta[3]+4 HPL[{0},z] HPL[{1,1},zb] Zeta[3]+4 HPL[{1,1,0},zb] Zeta[3]+4 HPL[{1,1,1},zb] Zeta[3]+11 HPL[{1},zb] Zeta[5],L[0,1,1,0,0,0]->HPL[{2},z] HPL[{4},zb]+HPL[{0},z] HPL[{4,1},zb]+HPL[{2,1},z] HPL[{0,0,0},zb]+HPL[{0,0},zb] HPL[{2,1,0},z]+HPL[{4,1,0},zb]+HPL[{0},zb] HPL[{2,1,0,0},z]+HPL[{2,1,0,0,0},z]+2 HPL[{0},z] HPL[{2},zb] Zeta[3]+2 HPL[{2,0},zb] Zeta[3],L[0,1,1,0,0,1]->HPL[{2},z] HPL[{1,3},zb]+HPL[{2,1},z] HPL[{1,0,0},zb]+HPL[{0},z] HPL[{1,3,1},zb]+HPL[{1,0},zb] HPL[{2,1,0},z]+HPL[{2,1,3},z]+HPL[{1,3,1,0},zb]+HPL[{1},zb] HPL[{2,1,0,0},z]+2 HPL[{0},z] HPL[{1,1},zb] Zeta[3]+2 HPL[{1,1,0},zb] Zeta[3]+HPL[{1},zb] Zeta[5],L[0,1,1,0,1,0]->HPL[{2,0},zb] HPL[{2,1},z]+HPL[{2},z] HPL[{2,2},zb]+HPL[{2},zb] HPL[{2,1,0},z]+HPL[{0},zb] HPL[{2,1,2},z]+HPL[{0},z] HPL[{2,2,1},zb]+HPL[{2,1,2,0},z]+HPL[{2,2,1,0},zb]-4 HPL[{1},zb] HPL[{2},z] Zeta[3]-6 HPL[{0},z] HPL[{2},zb] Zeta[3]-4 HPL[{0},z] HPL[{1,1},zb] Zeta[3]-6 HPL[{2,0},zb] Zeta[3]-4 HPL[{1,1,0},zb] Zeta[3],L[0,1,1,0,1,1]->HPL[{2,1},z] HPL[{1,1,0},zb]+HPL[{2},z] HPL[{1,1,2},zb]+HPL[{1,1},zb] HPL[{2,1,0},z]+HPL[{1},zb] HPL[{2,1,2},z]+HPL[{0},z] HPL[{1,1,2,1},zb]+HPL[{2,1,2,1},z]+HPL[{1,1,2,1,0},zb]+6 HPL[{1},zb] HPL[{2},z] Zeta[3]-9 HPL[{1},zb] Zeta[5],L[0,1,1,1,0,0]->HPL[{3},zb] HPL[{2,1},z]+HPL[{2},z] HPL[{3,1},zb]+HPL[{0,0},zb] HPL[{2,1,1},z]+HPL[{0},z] HPL[{3,1,1},zb]+HPL[{0},zb] HPL[{2,1,1,0},z]+HPL[{3,1,1,0},zb]+HPL[{2,1,1,0,0},z]+2 HPL[{1},zb] HPL[{2},z] Zeta[3]+2 HPL[{0},z] HPL[{2},zb] Zeta[3]-2 HPL[{3},zb] Zeta[3]+2 HPL[{0},z] HPL[{1,1},zb] Zeta[3]+2 HPL[{2,0},zb] Zeta[3]+2 HPL[{1,1,0},zb] Zeta[3],L[0,1,1,1,0,1]->HPL[{1,2},zb] HPL[{2,1},z]+HPL[{2},z] HPL[{1,2,1},zb]+HPL[{1,0},zb] HPL[{2,1,1},z]+HPL[{0},z] HPL[{1,2,1,1},zb]+HPL[{1},zb] HPL[{2,1,1,0},z]+HPL[{2,1,1,2},z]+HPL[{1,2,1,1,0},zb]-6 HPL[{1},zb] HPL[{2},z] Zeta[3]-4 HPL[{0},z] HPL[{1,1},zb] Zeta[3]-2 HPL[{1,2},zb] Zeta[3]-4 HPL[{1,1,0},zb] Zeta[3]+6 HPL[{1},zb] Zeta[5],L[0,1,1,1,1,0]->HPL[{2,1},z] HPL[{2,1},zb]+HPL[{2},zb] HPL[{2,1,1},z]+HPL[{2},z] HPL[{2,1,1},zb]+HPL[{0},zb] HPL[{2,1,1,1},z]+HPL[{0},z] HPL[{2,1,1,1},zb]+HPL[{2,1,1,1,0},z]+HPL[{2,1,1,1,0},zb]+2 HPL[{1},zb] HPL[{2},z] Zeta[3]+2 HPL[{0},z] HPL[{1,1},zb] Zeta[3]-2 HPL[{2,1},zb] Zeta[3]+2 HPL[{1,1,0},zb] Zeta[3],L[0,1,1,1,1,1]->HPL[{2,1},z] HPL[{1,1,1},zb]+HPL[{1,1},zb] HPL[{2,1,1},z]+HPL[{2},z] HPL[{1,1,1,1},zb]+HPL[{1},zb] HPL[{2,1,1,1},z]+HPL[{0},z] HPL[{1,1,1,1,1},zb]+HPL[{2,1,1,1,1},z]+HPL[{1,1,1,1,1,0},zb]-2 HPL[{1,1,1},zb] Zeta[3]-2 HPL[{1},zb] Zeta[5],L[1,0,0,0,0,0]->HPL[{6},zb]+HPL[{0,0,0},zb] HPL[{1,0,0},z]+HPL[{1,0},z] HPL[{0,0,0,0},zb]+HPL[{0,0},zb] HPL[{1,0,0,0},z]+HPL[{1},z] HPL[{0,0,0,0,0},zb]+HPL[{0},zb] HPL[{1,0,0,0,0},z]+HPL[{1,0,0,0,0,0},z],L[1,0,0,0,0,1]->HPL[{1,5},z]+HPL[{1,5},zb]+HPL[{1,0,0},z] HPL[{1,0,0},zb]+HPL[{1,0},zb] HPL[{1,0,0,0},z]+HPL[{1,0},z] HPL[{1,0,0,0},zb]+HPL[{1},zb] HPL[{1,0,0,0,0},z]+HPL[{1},z] HPL[{1,0,0,0,0},zb],L[1,0,0,0,1,0]->HPL[{0},zb] HPL[{1,4},z]+HPL[{2,4},zb]+HPL[{2,0},zb] HPL[{1,0,0},z]+HPL[{1,4,0},z]+HPL[{1,0},z] HPL[{2,0,0},zb]+HPL[{2},zb] HPL[{1,0,0,0},z]+HPL[{1},z] HPL[{2,0,0,0},zb]-8 HPL[{1},zb] Zeta[5],L[1,0,0,0,1,1]->HPL[{1},zb] HPL[{1,4},z]+HPL[{1,0,0},z] HPL[{1,1,0},zb]+HPL[{1,1,4},zb]+HPL[{1,4,1},z]+HPL[{1,1},zb] HPL[{1,0,0,0},z]+HPL[{1,0},z] HPL[{1,1,0,0},zb]+HPL[{1},z] HPL[{1,1,0,0,0},zb]-2 HPL[{1},zb] HPL[{1,0},z] Zeta[3]-2 HPL[{1},z] HPL[{1,0},zb] Zeta[3]-2 HPL[{1,2},zb] Zeta[3]+10 HPL[{1},zb] Zeta[5],L[1,0,0,1,0,0]->HPL[{0,0},zb] HPL[{1,3},z]+HPL[{1,0},z] HPL[{3,0},zb]+HPL[{3,3},zb]+HPL[{3},zb] HPL[{1,0,0},z]+HPL[{0},zb] HPL[{1,3,0},z]+HPL[{1},z] HPL[{3,0,0},zb]+HPL[{1,3,0,0},z]+12 HPL[{1},zb] Zeta[5],L[1,0,0,1,0,1]->HPL[{1,0},zb] HPL[{1,3},z]+HPL[{1,2},zb] HPL[{1,0,0},z]+HPL[{1,0},z] HPL[{1,2,0},zb]+HPL[{1,2,3},zb]+HPL[{1},zb] HPL[{1,3,0},z]+HPL[{1,3,2},z]+HPL[{1},z] HPL[{1,2,0,0},zb]+4 HPL[{1},zb] HPL[{1,0},z] Zeta[3]+4 HPL[{1},z] HPL[{1,0},zb] Zeta[3]+4 HPL[{1,2},zb] Zeta[3]-20 HPL[{1},zb] Zeta[5],L[1,0,0,1,1,0]->HPL[{2},zb] HPL[{1,3},z]+HPL[{2,1},zb] HPL[{1,0,0},z]+HPL[{0},zb] HPL[{1,3,1},z]+HPL[{1,0},z] HPL[{2,1,0},zb]+HPL[{2,1,3},zb]+HPL[{1,3,1,0},z]+HPL[{1},z] HPL[{2,1,0,0},zb]-2 HPL[{1},z] HPL[{2},zb] Zeta[3]-2 HPL[{2,1},zb] Zeta[3]-HPL[{1},zb] Zeta[5],L[1,0,0,1,1,1]->HPL[{1,1},zb] HPL[{1,3},z]+HPL[{1,0,0},z] HPL[{1,1,1},zb]+HPL[{1},zb] HPL[{1,3,1},z]+HPL[{1,0},z] HPL[{1,1,1,0},zb]+HPL[{1,1,1,3},zb]+HPL[{1,3,1,1},z]+HPL[{1},z] HPL[{1,1,1,0,0},zb]-2 HPL[{1},zb] HPL[{1,0},z] Zeta[3]-2 HPL[{1},z] HPL[{1,0},zb] Zeta[3]-2 HPL[{1},z] HPL[{1,1},zb] Zeta[3]-2 HPL[{1,2},zb] Zeta[3]-2 HPL[{1,1,1},zb] Zeta[3]+5 HPL[{1},zb] Zeta[5],L[1,0,1,0,0,0]->HPL[{4},zb] HPL[{1,0},z]+HPL[{1},z] HPL[{4,0},zb]+HPL[{4,2},zb]+HPL[{1,2},z] HPL[{0,0,0},zb]+HPL[{0,0},zb] HPL[{1,2,0},z]+HPL[{0},zb] HPL[{1,2,0,0},z]+HPL[{1,2,0,0,0},z]-4 HPL[{3},zb] Zeta[3]-8 HPL[{1},zb] Zeta[5],L[1,0,1,0,0,1]->HPL[{1,0},z] HPL[{1,3},zb]+HPL[{1,2},z] HPL[{1,0,0},zb]+HPL[{1,0},zb] HPL[{1,2,0},z]+HPL[{1,2,3},z]+HPL[{1},z] HPL[{1,3,0},zb]+HPL[{1,3,2},zb]+HPL[{1},zb] HPL[{1,2,0,0},z]-4 HPL[{1,2},zb] Zeta[3]+20 HPL[{1},zb] Zeta[5],L[1,0,1,0,1,0]->HPL[{1,2},z] HPL[{2,0},zb]+HPL[{1,0},z] HPL[{2,2},zb]+HPL[{2},zb] HPL[{1,2,0},z]+HPL[{0},zb] HPL[{1,2,2},z]+HPL[{1},z] HPL[{2,2,0},zb]+HPL[{2,2,2},zb]+HPL[{1,2,2,0},z]+4 HPL[{1},z] HPL[{2},zb] Zeta[3]-4 HPL[{1},zb] HPL[{1,0},z] Zeta[3]-4 HPL[{1},z] HPL[{1,0},zb] Zeta[3]-4 HPL[{1,2},zb] Zeta[3]+4 HPL[{1},zb] Zeta[5],L[1,0,1,0,1,1]->HPL[{1,2},z] HPL[{1,1,0},zb]+HPL[{1,0},z] HPL[{1,1,2},zb]+HPL[{1,1},zb] HPL[{1,2,0},z]+HPL[{1},zb] HPL[{1,2,2},z]+HPL[{1},z] HPL[{1,1,2,0},zb]+HPL[{1,1,2,2},zb]+HPL[{1,2,2,1},z]+6 HPL[{1},zb] HPL[{1,0},z] Zeta[3]+6 HPL[{1},z] HPL[{1,0},zb] Zeta[3]+4 HPL[{1},z] HPL[{1,1},zb] Zeta[3]+6 HPL[{1,2},zb] Zeta[3]-15 HPL[{1},zb] Zeta[5],L[1,0,1,1,0,0]->HPL[{3},zb] HPL[{1,2},z]+HPL[{1,0},z] HPL[{3,1},zb]+HPL[{0,0},zb] HPL[{1,2,1},z]+HPL[{1},z] HPL[{3,1,0},zb]+HPL[{3,1,2},zb]+HPL[{0},zb] HPL[{1,2,1,0},z]+HPL[{1,2,1,0,0},z]+6 HPL[{3},zb] Zeta[3]+2 HPL[{1},zb] HPL[{1,0},z] Zeta[3]+2 HPL[{1},z] HPL[{1,0},zb] Zeta[3]+2 HPL[{1,2},zb] Zeta[3]-HPL[{1},zb] Zeta[5],L[1,0,1,1,0,1]->HPL[{1,2},z] HPL[{1,2},zb]+HPL[{1,0},zb] HPL[{1,2,1},z]+HPL[{1,0},z] HPL[{1,2,1},zb]+HPL[{1},zb] HPL[{1,2,1,0},z]+HPL[{1},z] HPL[{1,2,1,0},zb]+HPL[{1,2,1,2},z]+HPL[{1,2,1,2},zb]-6 HPL[{1},zb] HPL[{1,0},z] Zeta[3]-6 HPL[{1},z] HPL[{1,0},zb] Zeta[3],L[1,0,1,1,1,0]->HPL[{1,2},z] HPL[{2,1},zb]+HPL[{2},zb] HPL[{1,2,1},z]+HPL[{1,0},z] HPL[{2,1,1},zb]+HPL[{0},zb] HPL[{1,2,1,1},z]+HPL[{1},z] HPL[{2,1,1,0},zb]+HPL[{2,1,1,2},zb]+HPL[{1,2,1,1,0},z]-2 HPL[{1},z] HPL[{2},zb] Zeta[3]+2 HPL[{1},zb] HPL[{1,0},z] Zeta[3]+2 HPL[{1},z] HPL[{1,0},zb] Zeta[3]+2 HPL[{1,2},zb] Zeta[3]+4 HPL[{2,1},zb] Zeta[3]-6 HPL[{1},zb] Zeta[5],L[1,0,1,1,1,1]->HPL[{1,2},z] HPL[{1,1,1},zb]+HPL[{1,1},zb] HPL[{1,2,1},z]+HPL[{1,0},z] HPL[{1,1,1,1},zb]+HPL[{1},zb] HPL[{1,2,1,1},z]+HPL[{1},z] HPL[{1,1,1,1,0},zb]+HPL[{1,1,1,1,2},zb]+HPL[{1,2,1,1,1},z]-2 HPL[{1},z] HPL[{1,1},zb] Zeta[3]+4 HPL[{1,1,1},zb] Zeta[3]+10 HPL[{1},zb] Zeta[5],L[1,1,0,0,0,0]->HPL[{1},z] HPL[{5},zb]+HPL[{5,1},zb]+HPL[{0,0,0},zb] HPL[{1,1,0},z]+HPL[{1,1},z] HPL[{0,0,0,0},zb]+HPL[{0,0},zb] HPL[{1,1,0,0},z]+HPL[{0},zb] HPL[{1,1,0,0,0},z]+HPL[{1,1,0,0,0,0},z]+2 HPL[{3},zb] Zeta[3]+2 HPL[{1},zb] Zeta[5],L[1,1,0,0,0,1]->HPL[{1},z] HPL[{1,4},zb]+HPL[{1,0,0},zb] HPL[{1,1,0},z]+HPL[{1,1,4},z]+HPL[{1,4,1},zb]+HPL[{1,1},z] HPL[{1,0,0,0},zb]+HPL[{1,0},zb] HPL[{1,1,0,0},z]+HPL[{1},zb] HPL[{1,1,0,0,0},z]+2 HPL[{1,2},zb] Zeta[3]-10 HPL[{1},zb] Zeta[5],L[1,1,0,0,1,0]->HPL[{1},z] HPL[{2,3},zb]+HPL[{2,0},zb] HPL[{1,1,0},z]+HPL[{0},zb] HPL[{1,1,3},z]+HPL[{1,1},z] HPL[{2,0,0},zb]+HPL[{2,3,1},zb]+HPL[{2},zb] HPL[{1,1,0,0},z]+HPL[{1,1,3,0},z]+2 HPL[{2,1},zb] Zeta[3]+9 HPL[{1},zb] Zeta[5],L[1,1,0,0,1,1]->HPL[{1,1,0},z] HPL[{1,1,0},zb]+HPL[{1},zb] HPL[{1,1,3},z]+HPL[{1},z] HPL[{1,1,3},zb]+HPL[{1,1},zb] HPL[{1,1,0,0},z]+HPL[{1,1},z] HPL[{1,1,0,0},zb]+HPL[{1,1,3,1},z]+HPL[{1,1,3,1},zb]-2 HPL[{1},zb] HPL[{1,1},z] Zeta[3]-2 HPL[{1},z] HPL[{1,1},zb] Zeta[3],L[1,1,0,1,0,0]->HPL[{1,1},z] HPL[{3,0},zb]+HPL[{1},z] HPL[{3,2},zb]+HPL[{3},zb] HPL[{1,1,0},z]+HPL[{0,0},zb] HPL[{1,1,2},z]+HPL[{3,2,1},zb]+HPL[{0},zb] HPL[{1,1,2,0},z]+HPL[{1,1,2,0,0},z]-4 HPL[{1},z] HPL[{2},zb] Zeta[3]-6 HPL[{3},zb] Zeta[3]-4 HPL[{2,1},zb] Zeta[3]-11 HPL[{1},zb] Zeta[5],L[1,1,0,1,0,1]->HPL[{1,2},zb] HPL[{1,1,0},z]+HPL[{1,0},zb] HPL[{1,1,2},z]+HPL[{1,1},z] HPL[{1,2,0},zb]+HPL[{1},z] HPL[{1,2,2},zb]+HPL[{1},zb] HPL[{1,1,2,0},z]+HPL[{1,1,2,2},z]+HPL[{1,2,2,1},zb]+4 HPL[{1},zb] HPL[{1,1},z] Zeta[3]-6 HPL[{1,2},zb] Zeta[3]+15 HPL[{1},zb] Zeta[5],L[1,1,0,1,1,0]->HPL[{2,1},zb] HPL[{1,1,0},z]+HPL[{2},zb] HPL[{1,1,2},z]+HPL[{1,1},z] HPL[{2,1,0},zb]+HPL[{1},z] HPL[{2,1,2},zb]+HPL[{0},zb] HPL[{1,1,2,1},z]+HPL[{2,1,2,1},zb]+HPL[{1,1,2,1,0},z]+6 HPL[{1},z] HPL[{2},zb] Zeta[3]+9 HPL[{1},zb] Zeta[5],L[1,1,0,1,1,1]->HPL[{1,1,0},z] HPL[{1,1,1},zb]+HPL[{1,1},zb] HPL[{1,1,2},z]+HPL[{1,1},z] HPL[{1,1,1,0},zb]+HPL[{1},z] HPL[{1,1,1,2},zb]+HPL[{1},zb] HPL[{1,1,2,1},z]+HPL[{1,1,1,2,1},zb]+HPL[{1,1,2,1,1},z]-2 HPL[{1},zb] HPL[{1,1},z] Zeta[3]+4 HPL[{1},z] HPL[{1,1},zb] Zeta[3]-2 HPL[{1,1,1},zb] Zeta[3]-20 HPL[{1},zb] Zeta[5],L[1,1,1,0,0,0]->HPL[{4},zb] HPL[{1,1},z]+HPL[{1},z] HPL[{4,1},zb]+HPL[{0,0,0},zb] HPL[{1,1,1},z]+HPL[{4,1,1},zb]+HPL[{0,0},zb] HPL[{1,1,1,0},z]+HPL[{0},zb] HPL[{1,1,1,0,0},z]+HPL[{1,1,1,0,0,0},z]+2 HPL[{1},z] HPL[{2},zb] Zeta[3]+2 HPL[{3},zb] Zeta[3]+2 HPL[{2,1},zb] Zeta[3]+4 HPL[{1},zb] Zeta[5],L[1,1,1,0,0,1]->HPL[{1,1},z] HPL[{1,3},zb]+HPL[{1,0,0},zb] HPL[{1,1,1},z]+HPL[{1},z] HPL[{1,3,1},zb]+HPL[{1,0},zb] HPL[{1,1,1,0},z]+HPL[{1,1,1,3},z]+HPL[{1,3,1,1},zb]+HPL[{1},zb] HPL[{1,1,1,0,0},z]+2 HPL[{1},z] HPL[{1,1},zb] Zeta[3]+2 HPL[{1,2},zb] Zeta[3]+2 HPL[{1,1,1},zb] Zeta[3]-5 HPL[{1},zb] Zeta[5],L[1,1,1,0,1,0]->HPL[{1,1},z] HPL[{2,2},zb]+HPL[{2,0},zb] HPL[{1,1,1},z]+HPL[{1},z] HPL[{2,2,1},zb]+HPL[{2},zb] HPL[{1,1,1,0},z]+HPL[{0},zb] HPL[{1,1,1,2},z]+HPL[{2,2,1,1},zb]+HPL[{1,1,1,2,0},z]-6 HPL[{1},z] HPL[{2},zb] Zeta[3]-4 HPL[{1},zb] HPL[{1,1},z] Zeta[3]-4 HPL[{1},z] HPL[{1,1},zb] Zeta[3]-4 HPL[{2,1},zb] Zeta[3]-4 HPL[{1,1,1},zb] Zeta[3]-11 HPL[{1},zb] Zeta[5],L[1,1,1,0,1,1]->HPL[{1,1,0},zb] HPL[{1,1,1},z]+HPL[{1,1},z] HPL[{1,1,2},zb]+HPL[{1,1},zb] HPL[{1,1,1,0},z]+HPL[{1},zb] HPL[{1,1,1,2},z]+HPL[{1},z] HPL[{1,1,2,1},zb]+HPL[{1,1,1,2,1},z]+HPL[{1,1,2,1,1},zb]+6 HPL[{1},zb] HPL[{1,1},z] Zeta[3]+2 HPL[{1,1,1},zb] Zeta[3]+20 HPL[{1},zb] Zeta[5],L[1,1,1,1,0,0]->HPL[{1,1},z] HPL[{3,1},zb]+HPL[{3},zb] HPL[{1,1,1},z]+HPL[{1},z] HPL[{3,1,1},zb]+HPL[{0,0},zb] HPL[{1,1,1,1},z]+HPL[{3,1,1,1},zb]+HPL[{0},zb] HPL[{1,1,1,1,0},z]+HPL[{1,1,1,1,0,0},z]+2 HPL[{1},z] HPL[{2},zb] Zeta[3]+2 HPL[{1},zb] HPL[{1,1},z] Zeta[3]+2 HPL[{1},z] HPL[{1,1},zb] Zeta[3]+2 HPL[{2,1},zb] Zeta[3]+2 HPL[{1,1,1},zb] Zeta[3]+4 HPL[{1},zb] Zeta[5],L[1,1,1,1,0,1]->HPL[{1,2},zb] HPL[{1,1,1},z]+HPL[{1,1},z] HPL[{1,2,1},zb]+HPL[{1,0},zb] HPL[{1,1,1,1},z]+HPL[{1},z] HPL[{1,2,1,1},zb]+HPL[{1},zb] HPL[{1,1,1,1,0},z]+HPL[{1,1,1,1,2},z]+HPL[{1,2,1,1,1},zb]-6 HPL[{1},zb] HPL[{1,1},z] Zeta[3]-4 HPL[{1},z] HPL[{1,1},zb] Zeta[3]-4 HPL[{1,1,1},zb] Zeta[3]-10 HPL[{1},zb] Zeta[5],L[1,1,1,1,1,0]->HPL[{2,1},zb] HPL[{1,1,1},z]+HPL[{1,1},z] HPL[{2,1,1},zb]+HPL[{2},zb] HPL[{1,1,1,1},z]+HPL[{1},z] HPL[{2,1,1,1},zb]+HPL[{0},zb] HPL[{1,1,1,1,1},z]+HPL[{2,1,1,1,1},zb]+HPL[{1,1,1,1,1,0},z]+2 HPL[{1},zb] HPL[{1,1},z] Zeta[3]+2 HPL[{1},z] HPL[{1,1},zb] Zeta[3]+2 HPL[{1,1,1},zb] Zeta[3]+2 HPL[{1},zb] Zeta[5],L[1,1,1,1,1,1]->HPL[{1,1,1},z] HPL[{1,1,1},zb]+HPL[{1,1},zb] HPL[{1,1,1,1},z]+HPL[{1,1},z] HPL[{1,1,1,1},zb]+HPL[{1},zb] HPL[{1,1,1,1,1},z]+HPL[{1},z] HPL[{1,1,1,1,1},zb]+HPL[{1,1,1,1,1,1},z]+HPL[{1,1,1,1,1,1},zb],L[0,0,0,0,0,0,0]->HPL[{0,0,0},zb] HPL[{0,0,0,0},z]+HPL[{0,0,0},z] HPL[{0,0,0,0},zb]+HPL[{0,0},zb] HPL[{0,0,0,0,0},z]+HPL[{0,0},z] HPL[{0,0,0,0,0},zb]+HPL[{0},zb] HPL[{0,0,0,0,0,0},z]+HPL[{0},z] HPL[{0,0,0,0,0,0},zb]+HPL[{0,0,0,0,0,0,0},z]+HPL[{0,0,0,0,0,0,0},zb],L[0,0,0,0,0,0,1]->HPL[{7},z]+HPL[{1,0,0},zb] HPL[{0,0,0,0},z]+HPL[{0,0,0},z] HPL[{1,0,0,0},zb]+HPL[{1,0},zb] HPL[{0,0,0,0,0},z]+HPL[{0,0},z] HPL[{1,0,0,0,0},zb]+HPL[{1},zb] HPL[{0,0,0,0,0,0},z]+HPL[{0},z] HPL[{1,0,0,0,0,0},zb]+HPL[{1,0,0,0,0,0,0},zb],L[0,0,0,0,0,1,0]->HPL[{0},zb] HPL[{6},z]+HPL[{6,0},z]+HPL[{0,0,0},z] HPL[{2,0,0},zb]+HPL[{2,0},zb] HPL[{0,0,0,0},z]+HPL[{0,0},z] HPL[{2,0,0,0},zb]+HPL[{2},zb] HPL[{0,0,0,0,0},z]+HPL[{0},z] HPL[{2,0,0,0,0},zb]+HPL[{2,0,0,0,0,0},zb],L[0,0,0,0,0,1,1]->HPL[{1},zb] HPL[{6},z]+HPL[{6,1},z]+HPL[{1,1,0},zb] HPL[{0,0,0,0},z]+HPL[{0,0,0},z] HPL[{1,1,0,0},zb]+HPL[{1,1},zb] HPL[{0,0,0,0,0},z]+HPL[{0,0},z] HPL[{1,1,0,0,0},zb]+HPL[{0},z] HPL[{1,1,0,0,0,0},zb]+HPL[{1,1,0,0,0,0,0},zb]-2 HPL[{0,0},z] HPL[{1,0},zb] Zeta[3]-2 HPL[{1},zb] HPL[{0,0,0},z] Zeta[3]-2 HPL[{0},z] HPL[{1,0,0},zb] Zeta[3]-2 HPL[{1,0,0,0},zb] Zeta[3]-2 HPL[{0},z] HPL[{1},zb] Zeta[5]-2 HPL[{1,0},zb] Zeta[5],L[0,0,0,0,1,0,0]->HPL[{5},z] HPL[{0,0},zb]+HPL[{0},zb] HPL[{5,0},z]+HPL[{3,0},zb] HPL[{0,0,0},z]+HPL[{0,0},z] HPL[{3,0,0},zb]+HPL[{5,0,0},z]+HPL[{3},zb] HPL[{0,0,0,0},z]+HPL[{0},z] HPL[{3,0,0,0},zb]+HPL[{3,0,0,0,0},zb],L[0,0,0,0,1,0,1]->HPL[{5},z] HPL[{1,0},zb]+HPL[{1},zb] HPL[{5,0},z]+HPL[{5,2},z]+HPL[{0,0,0},z] HPL[{1,2,0},zb]+HPL[{1,2},zb] HPL[{0,0,0,0},z]+HPL[{0,0},z] HPL[{1,2,0,0},zb]+HPL[{0},z] HPL[{1,2,0,0,0},zb]+HPL[{1,2,0,0,0,0},zb]+4 HPL[{0,0},z] HPL[{1,0},zb] Zeta[3]+4 HPL[{1},zb] HPL[{0,0,0},z] Zeta[3]+4 HPL[{0},z] HPL[{1,0,0},zb] Zeta[3]+4 HPL[{1,0,0,0},zb] Zeta[3]+8 HPL[{0},z] HPL[{1},zb] Zeta[5]+8 HPL[{1,0},zb] Zeta[5],L[0,0,0,0,1,1,0]->HPL[{2},zb] HPL[{5},z]+HPL[{0},zb] HPL[{5,1},z]+HPL[{0,0,0},z] HPL[{2,1,0},zb]+HPL[{5,1,0},z]+HPL[{2,1},zb] HPL[{0,0,0,0},z]+HPL[{0,0},z] HPL[{2,1,0,0},zb]+HPL[{0},z] HPL[{2,1,0,0,0},zb]+HPL[{2,1,0,0,0,0},zb]-2 HPL[{2},zb] HPL[{0,0},z] Zeta[3]-2 HPL[{0},z] HPL[{2,0},zb] Zeta[3]-2 HPL[{2,0,0},zb] Zeta[3]-2 HPL[{2},zb] Zeta[5],L[0,0,0,0,1,1,1]->HPL[{5},z] HPL[{1,1},zb]+HPL[{1},zb] HPL[{5,1},z]+HPL[{5,1,1},z]+HPL[{1,1,1},zb] HPL[{0,0,0,0},z]+HPL[{0,0,0},z] HPL[{1,1,1,0},zb]+HPL[{0,0},z] HPL[{1,1,1,0,0},zb]+HPL[{0},z] HPL[{1,1,1,0,0,0},zb]+HPL[{1,1,1,0,0,0,0},zb]-2 HPL[{0,0},z] HPL[{1,0},zb] Zeta[3]-2 HPL[{0,0},z] HPL[{1,1},zb] Zeta[3]-2 HPL[{1},zb] HPL[{0,0,0},z] Zeta[3]-2 HPL[{0},z] HPL[{1,0,0},zb] Zeta[3]-2 HPL[{0},z] HPL[{1,1,0},zb] Zeta[3]-2 HPL[{1,0,0,0},zb] Zeta[3]-2 HPL[{1,1,0,0},zb] Zeta[3]+2 HPL[{1},zb] Zeta[3]^2-4 HPL[{0},z] HPL[{1},zb] Zeta[5]-4 HPL[{1,0},zb] Zeta[5]-2 HPL[{1,1},zb] Zeta[5],L[0,0,0,1,0,0,0]->HPL[{0,0},zb] HPL[{4,0},z]+HPL[{0,0},z] HPL[{4,0},zb]+HPL[{4},zb] HPL[{0,0,0},z]+HPL[{4},z] HPL[{0,0,0},zb]+HPL[{0},zb] HPL[{4,0,0},z]+HPL[{0},z] HPL[{4,0,0},zb]+HPL[{4,0,0,0},z]+HPL[{4,0,0,0},zb],L[0,0,0,1,0,0,1]->HPL[{1,0},zb] HPL[{4,0},z]+HPL[{4,3},z]+HPL[{1,3},zb] HPL[{0,0,0},z]+HPL[{4},z] HPL[{1,0,0},zb]+HPL[{0,0},z] HPL[{1,3,0},zb]+HPL[{1},zb] HPL[{4,0,0},z]+HPL[{0},z] HPL[{1,3,0,0},zb]+HPL[{1,3,0,0,0},zb]-12 HPL[{0},z] HPL[{1},zb] Zeta[5]-12 HPL[{1,0},zb] Zeta[5],L[0,0,0,1,0,1,0]->HPL[{4},z] HPL[{2,0},zb]+HPL[{2},zb] HPL[{4,0},z]+HPL[{0},zb] HPL[{4,2},z]+HPL[{2,2},zb] HPL[{0,0,0},z]+HPL[{0,0},z] HPL[{2,2,0},zb]+HPL[{4,2,0},z]+HPL[{0},z] HPL[{2,2,0,0},zb]+HPL[{2,2,0,0,0},zb]+4 HPL[{2},zb] HPL[{0,0},z] Zeta[3]-4 HPL[{0,0},z] HPL[{1,0},zb] Zeta[3]+4 HPL[{0},z] HPL[{2,0},zb] Zeta[3]-4 HPL[{1},zb] HPL[{0,0,0},z] Zeta[3]-4 HPL[{0},z] HPL[{1,0,0},zb] Zeta[3]+4 HPL[{2,0,0},zb] Zeta[3]-4 HPL[{1,0,0,0},zb] Zeta[3]+8 HPL[{2},zb] Zeta[5],L[0,0,0,1,0,1,1]->HPL[{1,1},zb] HPL[{4,0},z]+HPL[{1},zb] HPL[{4,2},z]+HPL[{4},z] HPL[{1,1,0},zb]+HPL[{0,0,0},z] HPL[{1,1,2},zb]+HPL[{4,2,1},z]+HPL[{0,0},z] HPL[{1,1,2,0},zb]+HPL[{0},z] HPL[{1,1,2,0,0},zb]+HPL[{1,1,2,0,0,0},zb]+6 HPL[{0,0},z] HPL[{1,0},zb] Zeta[3]+4 HPL[{0,0},z] HPL[{1,1},zb] Zeta[3]+6 HPL[{1},zb] HPL[{0,0,0},z] Zeta[3]+6 HPL[{0},z] HPL[{1,0,0},zb] Zeta[3]+4 HPL[{0},z] HPL[{1,1,0},zb] Zeta[3]+6 HPL[{1,0,0,0},zb] Zeta[3]+4 HPL[{1,1,0,0},zb] Zeta[3]-4 HPL[{1},zb] Zeta[3]^2+11 HPL[{0},z] HPL[{1},zb] Zeta[5]+11 HPL[{1,0},zb] Zeta[5]+8 HPL[{1,1},zb] Zeta[5],L[0,0,0,1,1,0,0]->HPL[{3},zb] HPL[{4},z]+HPL[{0,0},zb] HPL[{4,1},z]+HPL[{3,1},zb] HPL[{0,0,0},z]+HPL[{0,0},z] HPL[{3,1,0},zb]+HPL[{0},zb] HPL[{4,1,0},z]+HPL[{0},z] HPL[{3,1,0,0},zb]+HPL[{4,1,0,0},z]+HPL[{3,1,0,0,0},zb]-2 HPL[{0},z] HPL[{3},zb] Zeta[3]+2 HPL[{0,0},z] HPL[{1,0},zb] Zeta[3]-2 HPL[{3,0},zb] Zeta[3]+2 HPL[{1},zb] HPL[{0,0,0},z] Zeta[3]+2 HPL[{0},z] HPL[{1,0,0},zb] Zeta[3]+2 HPL[{1,0,0,0},zb] Zeta[3],L[0,0,0,1,1,0,1]->HPL[{4},z] HPL[{1,2},zb]+HPL[{1,0},zb] HPL[{4,1},z]+HPL[{0,0,0},z] HPL[{1,2,1},zb]+HPL[{1},zb] HPL[{4,1,0},z]+HPL[{4,1,2},z]+HPL[{0,0},z] HPL[{1,2,1,0},zb]+HPL[{0},z] HPL[{1,2,1,0,0},zb]+HPL[{1,2,1,0,0,0},zb]-6 HPL[{0,0},z] HPL[{1,0},zb] Zeta[3]-2 HPL[{0},z] HPL[{1,2},zb] Zeta[3]-6 HPL[{1},zb] HPL[{0,0,0},z] Zeta[3]-6 HPL[{0},z] HPL[{1,0,0},zb] Zeta[3]-2 HPL[{1,2,0},zb] Zeta[3]-6 HPL[{1,0,0,0},zb] Zeta[3]-4 HPL[{1},zb] Zeta[3]^2+HPL[{0},z] HPL[{1},zb] Zeta[5]+HPL[{1,0},zb] Zeta[5],L[0,0,0,1,1,1,0]->HPL[{4},z] HPL[{2,1},zb]+HPL[{2},zb] HPL[{4,1},z]+HPL[{0,0,0},z] HPL[{2,1,1},zb]+HPL[{0},zb] HPL[{4,1,1},z]+HPL[{0,0},z] HPL[{2,1,1,0},zb]+HPL[{4,1,1,0},z]+HPL[{0},z] HPL[{2,1,1,0,0},zb]+HPL[{2,1,1,0,0,0},zb]-2 HPL[{2},zb] HPL[{0,0},z] Zeta[3]+2 HPL[{0,0},z] HPL[{1,0},zb] Zeta[3]-2 HPL[{0},z] HPL[{2,0},zb] Zeta[3]-2 HPL[{0},z] HPL[{2,1},zb] Zeta[3]+2 HPL[{1},zb] HPL[{0,0,0},z] Zeta[3]+2 HPL[{0},z] HPL[{1,0,0},zb] Zeta[3]-2 HPL[{2,0,0},zb] Zeta[3]-2 HPL[{2,1,0},zb] Zeta[3]+2 HPL[{1,0,0,0},zb] Zeta[3]-4 HPL[{2},zb] Zeta[5],L[0,0,0,1,1,1,1]->HPL[{1,1},zb] HPL[{4,1},z]+HPL[{4},z] HPL[{1,1,1},zb]+HPL[{1},zb] HPL[{4,1,1},z]+HPL[{0,0,0},z] HPL[{1,1,1,1},zb]+HPL[{4,1,1,1},z]+HPL[{0,0},z] HPL[{1,1,1,1,0},zb]+HPL[{0},z] HPL[{1,1,1,1,0,0},zb]+HPL[{1,1,1,1,0,0,0},zb]-2 HPL[{0,0},z] HPL[{1,1},zb] Zeta[3]-2 HPL[{0},z] HPL[{1,1,0},zb] Zeta[3]-2 HPL[{0},z] HPL[{1,1,1},zb] Zeta[3]-2 HPL[{1,1,0,0},zb] Zeta[3]-2 HPL[{1,1,1,0},zb] Zeta[3]+4 HPL[{1},zb] Zeta[3]^2-4 HPL[{0},z] HPL[{1},zb] Zeta[5]-4 HPL[{1,0},zb] Zeta[5]-4 HPL[{1,1},zb] Zeta[5],L[0,0,1,0,0,0,0]->HPL[{5},zb] HPL[{0,0},z]+HPL[{0},z] HPL[{5,0},zb]+HPL[{3,0},z] HPL[{0,0,0},zb]+HPL[{0,0},zb] HPL[{3,0,0},z]+HPL[{5,0,0},zb]+HPL[{3},z] HPL[{0,0,0,0},zb]+HPL[{0},zb] HPL[{3,0,0,0},z]+HPL[{3,0,0,0,0},z],L[0,0,1,0,0,0,1]->HPL[{0,0},z] HPL[{1,4},zb]+HPL[{3,4},z]+HPL[{3,0},z] HPL[{1,0,0},zb]+HPL[{0},z] HPL[{1,4,0},zb]+HPL[{1,0},zb] HPL[{3,0,0},z]+HPL[{3},z] HPL[{1,0,0,0},zb]+HPL[{1,4,0,0},zb]+HPL[{1},zb] HPL[{3,0,0,0},z]+8 HPL[{0},z] HPL[{1},zb] Zeta[5]+8 HPL[{1,0},zb] Zeta[5],L[0,0,1,0,0,1,0]->HPL[{0,0},z] HPL[{2,3},zb]+HPL[{2,0},zb] HPL[{3,0},z]+HPL[{0},zb] HPL[{3,3},z]+HPL[{3},z] HPL[{2,0,0},zb]+HPL[{0},z] HPL[{2,3,0},zb]+HPL[{2},zb] HPL[{3,0,0},z]+HPL[{3,3,0},z]+HPL[{2,3,0,0},zb]-12 HPL[{2},zb] Zeta[5],L[0,0,1,0,0,1,1]->HPL[{1},zb] HPL[{3,3},z]+HPL[{3,0},z] HPL[{1,1,0},zb]+HPL[{0,0},z] HPL[{1,1,3},zb]+HPL[{1,1},zb] HPL[{3,0,0},z]+HPL[{3,3,1},z]+HPL[{3},z] HPL[{1,1,0,0},zb]+HPL[{0},z] HPL[{1,1,3,0},zb]+HPL[{1,1,3,0,0},zb]-2 HPL[{1},zb] HPL[{3},z] Zeta[3]-2 HPL[{0,0},z] HPL[{1,1},zb] Zeta[3]-2 HPL[{0},z] HPL[{1,1,0},zb] Zeta[3]-2 HPL[{1,1,0,0},zb] Zeta[3]+2 HPL[{1},zb] Zeta[3]^2-9 HPL[{0},z] HPL[{1},zb] Zeta[5]-9 HPL[{1,0},zb] Zeta[5]-12 HPL[{1,1},zb] Zeta[5],L[0,0,1,0,1,0,0]->HPL[{3},zb] HPL[{3,0},z]+HPL[{3},z] HPL[{3,0},zb]+HPL[{0,0},zb] HPL[{3,2},z]+HPL[{0,0},z] HPL[{3,2},zb]+HPL[{0},zb] HPL[{3,2,0},z]+HPL[{0},z] HPL[{3,2,0},zb]+HPL[{3,2,0,0},z]+HPL[{3,2,0,0},zb]+4 HPL[{0},z] HPL[{3},zb] Zeta[3]-4 HPL[{2},zb] HPL[{0,0},z] Zeta[3]-4 HPL[{0},z] HPL[{2,0},zb] Zeta[3]+4 HPL[{3,0},zb] Zeta[3]-4 HPL[{2,0,0},zb] Zeta[3],L[0,0,1,0,1,0,1]->HPL[{1,2},zb] HPL[{3,0},z]+HPL[{1,0},zb] HPL[{3,2},z]+HPL[{3},z] HPL[{1,2,0},zb]+HPL[{0,0},z] HPL[{1,2,2},zb]+HPL[{1},zb] HPL[{3,2,0},z]+HPL[{3,2,2},z]+HPL[{0},z] HPL[{1,2,2,0},zb]+HPL[{1,2,2,0,0},zb]+4 HPL[{1},zb] HPL[{3},z] Zeta[3]+4 HPL[{0},z] HPL[{1,2},zb] Zeta[3]+4 HPL[{1,2,0},zb] Zeta[3]+8 HPL[{1},zb] Zeta[3]^2-4 HPL[{0},z] HPL[{1},zb] Zeta[5]-4 HPL[{1,0},zb] Zeta[5],L[0,0,1,0,1,1,0]->HPL[{2,1},zb] HPL[{3,0},z]+HPL[{2},zb] HPL[{3,2},z]+HPL[{3},z] HPL[{2,1,0},zb]+HPL[{0,0},z] HPL[{2,1,2},zb]+HPL[{0},zb] HPL[{3,2,1},z]+HPL[{0},z] HPL[{2,1,2,0},zb]+HPL[{3,2,1,0},z]+HPL[{2,1,2,0,0},zb]+6 HPL[{2},zb] HPL[{0,0},z] Zeta[3]+6 HPL[{0},z] HPL[{2,0},zb] Zeta[3]+4 HPL[{0},z] HPL[{2,1},zb] Zeta[3]+6 HPL[{2,0,0},zb] Zeta[3]+4 HPL[{2,1,0},zb] Zeta[3]+11 HPL[{2},zb] Zeta[5],L[0,0,1,0,1,1,1]->HPL[{1,1},zb] HPL[{3,2},z]+HPL[{3,0},z] HPL[{1,1,1},zb]+HPL[{1},zb] HPL[{3,2,1},z]+HPL[{3},z] HPL[{1,1,1,0},zb]+HPL[{0,0},z] HPL[{1,1,1,2},zb]+HPL[{3,2,1,1},z]+HPL[{0},z] HPL[{1,1,1,2,0},zb]+HPL[{1,1,1,2,0,0},zb]-2 HPL[{1},zb] HPL[{3},z] Zeta[3]+4 HPL[{0,0},z] HPL[{1,1},zb] Zeta[3]+4 HPL[{0},z] HPL[{1,1,0},zb] Zeta[3]+4 HPL[{0},z] HPL[{1,1,1},zb] Zeta[3]+4 HPL[{1,1,0,0},zb] Zeta[3]+4 HPL[{1,1,1,0},zb] Zeta[3]-8 HPL[{1},zb] Zeta[3]^2+11 HPL[{0},z] HPL[{1},zb] Zeta[5]+11 HPL[{1,0},zb] Zeta[5]+11 HPL[{1,1},zb] Zeta[5],L[0,0,1,1,0,0,0]->HPL[{3},z] HPL[{4},zb]+HPL[{0,0},z] HPL[{4,1},zb]+HPL[{3,1},z] HPL[{0,0,0},zb]+HPL[{0,0},zb] HPL[{3,1,0},z]+HPL[{0},z] HPL[{4,1,0},zb]+HPL[{0},zb] HPL[{3,1,0,0},z]+HPL[{4,1,0,0},zb]+HPL[{3,1,0,0,0},z]-2 HPL[{4},zb] Zeta[3]+2 HPL[{2},zb] HPL[{0,0},z] Zeta[3]+2 HPL[{0},z] HPL[{2,0},zb] Zeta[3]+2 HPL[{2,0,0},zb] Zeta[3],L[0,0,1,1,0,0,1]->HPL[{3},z] HPL[{1,3},zb]+HPL[{3,1},z] HPL[{1,0,0},zb]+HPL[{0,0},z] HPL[{1,3,1},zb]+HPL[{1,0},zb] HPL[{3,1,0},z]+HPL[{3,1,3},z]+HPL[{0},z] HPL[{1,3,1,0},zb]+HPL[{1},zb] HPL[{3,1,0,0},z]+HPL[{1,3,1,0,0},zb]+2 HPL[{0,0},z] HPL[{1,1},zb] Zeta[3]-2 HPL[{1,3},zb] Zeta[3]+2 HPL[{0},z] HPL[{1,1,0},zb] Zeta[3]+2 HPL[{1,1,0,0},zb] Zeta[3]-2 HPL[{1},zb] Zeta[3]^2+HPL[{0},z] HPL[{1},zb] Zeta[5]+HPL[{1,0},zb] Zeta[5],L[0,0,1,1,0,1,0]->HPL[{3},z] HPL[{2,2},zb]+HPL[{2,0},zb] HPL[{3,1},z]+HPL[{0,0},z] HPL[{2,2,1},zb]+HPL[{2},zb] HPL[{3,1,0},z]+HPL[{0},zb] HPL[{3,1,2},z]+HPL[{0},z] HPL[{2,2,1,0},zb]+HPL[{3,1,2,0},z]+HPL[{2,2,1,0,0},zb]-4 HPL[{1},zb] HPL[{3},z] Zeta[3]-6 HPL[{2},zb] HPL[{0,0},z] Zeta[3]-4 HPL[{0,0},z] HPL[{1,1},zb] Zeta[3]-6 HPL[{0},z] HPL[{2,0},zb] Zeta[3]-2 HPL[{2,2},zb] Zeta[3]-4 HPL[{0},z] HPL[{1,1,0},zb] Zeta[3]-6 HPL[{2,0,0},zb] Zeta[3]-4 HPL[{1,1,0,0},zb] Zeta[3]+8 HPL[{1},zb] Zeta[3]^2+HPL[{2},zb] Zeta[5],L[0,0,1,1,0,1,1]->HPL[{3,1},z] HPL[{1,1,0},zb]+HPL[{3},z] HPL[{1,1,2},zb]+HPL[{1,1},zb] HPL[{3,1,0},z]+HPL[{1},zb] HPL[{3,1,2},z]+HPL[{0,0},z] HPL[{1,1,2,1},zb]+HPL[{3,1,2,1},z]+HPL[{0},z] HPL[{1,1,2,1,0},zb]+HPL[{1,1,2,1,0,0},zb]+6 HPL[{1},zb] HPL[{3},z] Zeta[3]-2 HPL[{1,1,2},zb] Zeta[3]-6 HPL[{1},zb] Zeta[3]^2-9 HPL[{0},z] HPL[{1},zb] Zeta[5]-9 HPL[{1,0},zb] Zeta[5]+HPL[{1,1},zb] Zeta[5],L[0,0,1,1,1,0,0]->HPL[{3},zb] HPL[{3,1},z]+HPL[{3},z] HPL[{3,1},zb]+HPL[{0,0},zb] HPL[{3,1,1},z]+HPL[{0,0},z] HPL[{3,1,1},zb]+HPL[{0},zb] HPL[{3,1,1,0},z]+HPL[{0},z] HPL[{3,1,1,0},zb]+HPL[{3,1,1,0,0},z]+HPL[{3,1,1,0,0},zb]+2 HPL[{1},zb] HPL[{3},z] Zeta[3]-2 HPL[{0},z] HPL[{3},zb] Zeta[3]+2 HPL[{2},zb] HPL[{0,0},z] Zeta[3]+2 HPL[{0,0},z] HPL[{1,1},zb] Zeta[3]+2 HPL[{0},z] HPL[{2,0},zb] Zeta[3]-2 HPL[{3,0},zb] Zeta[3]-2 HPL[{3,1},zb] Zeta[3]+2 HPL[{0},z] HPL[{1,1,0},zb] Zeta[3]+2 HPL[{2,0,0},zb] Zeta[3]+2 HPL[{1,1,0,0},zb] Zeta[3]-4 HPL[{1},zb] Zeta[3]^2,L[0,0,1,1,1,0,1]->HPL[{1,2},zb] HPL[{3,1},z]+HPL[{3},z] HPL[{1,2,1},zb]+HPL[{1,0},zb] HPL[{3,1,1},z]+HPL[{0,0},z] HPL[{1,2,1,1},zb]+HPL[{1},zb] HPL[{3,1,1,0},z]+HPL[{3,1,1,2},z]+HPL[{0},z] HPL[{1,2,1,1,0},zb]+HPL[{1,2,1,1,0,0},zb]-6 HPL[{1},zb] HPL[{3},z] Zeta[3]-4 HPL[{0,0},z] HPL[{1,1},zb] Zeta[3]-2 HPL[{0},z] HPL[{1,2},zb] Zeta[3]-4 HPL[{0},z] HPL[{1,1,0},zb] Zeta[3]-2 HPL[{1,2,0},zb] Zeta[3]-2 HPL[{1,2,1},zb] Zeta[3]-4 HPL[{1,1,0,0},zb] Zeta[3]+6 HPL[{1},zb] Zeta[3]^2+6 HPL[{0},z] HPL[{1},zb] Zeta[5]+6 HPL[{1,0},zb] Zeta[5],L[0,0,1,1,1,1,0]->HPL[{2,1},zb] HPL[{3,1},z]+HPL[{3},z] HPL[{2,1,1},zb]+HPL[{2},zb] HPL[{3,1,1},z]+HPL[{0,0},z] HPL[{2,1,1,1},zb]+HPL[{0},zb] HPL[{3,1,1,1},z]+HPL[{0},z] HPL[{2,1,1,1,0},zb]+HPL[{3,1,1,1,0},z]+HPL[{2,1,1,1,0,0},zb]+2 HPL[{1},zb] HPL[{3},z] Zeta[3]+2 HPL[{0,0},z] HPL[{1,1},zb] Zeta[3]-2 HPL[{0},z] HPL[{2,1},zb] Zeta[3]+2 HPL[{0},z] HPL[{1,1,0},zb] Zeta[3]-2 HPL[{2,1,0},zb] Zeta[3]-2 HPL[{2,1,1},zb] Zeta[3]+2 HPL[{1,1,0,0},zb] Zeta[3]-4 HPL[{1},zb] Zeta[3]^2-4 HPL[{2},zb] Zeta[5],L[0,0,1,1,1,1,1]->HPL[{3,1},z] HPL[{1,1,1},zb]+HPL[{1,1},zb] HPL[{3,1,1},z]+HPL[{3},z] HPL[{1,1,1,1},zb]+HPL[{1},zb] HPL[{3,1,1,1},z]+HPL[{0,0},z] HPL[{1,1,1,1,1},zb]+HPL[{3,1,1,1,1},z]+HPL[{0},z] HPL[{1,1,1,1,1,0},zb]+HPL[{1,1,1,1,1,0,0},zb]-2 HPL[{0},z] HPL[{1,1,1},zb] Zeta[3]-2 HPL[{1,1,1,0},zb] Zeta[3]-2 HPL[{1,1,1,1},zb] Zeta[3]+2 HPL[{1},zb] Zeta[3]^2-2 HPL[{0},z] HPL[{1},zb] Zeta[5]-2 HPL[{1,0},zb] Zeta[5]-4 HPL[{1,1},zb] Zeta[5],L[0,1,0,0,0,0,0]->HPL[{0},z] HPL[{6},zb]+HPL[{6,0},zb]+HPL[{0,0,0},zb] HPL[{2,0,0},z]+HPL[{2,0},z] HPL[{0,0,0,0},zb]+HPL[{0,0},zb] HPL[{2,0,0,0},z]+HPL[{2},z] HPL[{0,0,0,0,0},zb]+HPL[{0},zb] HPL[{2,0,0,0,0},z]+HPL[{2,0,0,0,0,0},z],L[0,1,0,0,0,0,1]->HPL[{0},z] HPL[{1,5},zb]+HPL[{2,5},z]+HPL[{1,5,0},zb]+HPL[{1,0,0},zb] HPL[{2,0,0},z]+HPL[{2,0},z] HPL[{1,0,0,0},zb]+HPL[{1,0},zb] HPL[{2,0,0,0},z]+HPL[{2},z] HPL[{1,0,0,0,0},zb]+HPL[{1},zb] HPL[{2,0,0,0,0},z],L[0,1,0,0,0,1,0]->HPL[{0},zb] HPL[{2,4},z]+HPL[{0},z] HPL[{2,4},zb]+HPL[{2,0},zb] HPL[{2,0,0},z]+HPL[{2,0},z] HPL[{2,0,0},zb]+HPL[{2,4,0},z]+HPL[{2,4,0},zb]+HPL[{2},zb] HPL[{2,0,0,0},z]+HPL[{2},z] HPL[{2,0,0,0},zb]-8 HPL[{0},z] HPL[{1},zb] Zeta[5]+8 HPL[{2},zb] Zeta[5]-8 HPL[{1,0},zb] Zeta[5],L[0,1,0,0,0,1,1]->HPL[{1},zb] HPL[{2,4},z]+HPL[{0},z] HPL[{1,1,4},zb]+HPL[{1,1,0},zb] HPL[{2,0,0},z]+HPL[{2,4,1},z]+HPL[{2,0},z] HPL[{1,1,0,0},zb]+HPL[{1,1,4,0},zb]+HPL[{1,1},zb] HPL[{2,0,0,0},z]+HPL[{2},z] HPL[{1,1,0,0,0},zb]-2 HPL[{2},z] HPL[{1,0},zb] Zeta[3]-2 HPL[{0},z] HPL[{1,2},zb] Zeta[3]-2 HPL[{1},zb] HPL[{2,0},z] Zeta[3]-2 HPL[{1,2,0},zb] Zeta[3]-4 HPL[{1},zb] Zeta[3]^2+10 HPL[{0},z] HPL[{1},zb] Zeta[5]+10 HPL[{1,0},zb] Zeta[5]+8 HPL[{1,1},zb] Zeta[5],L[0,1,0,0,1,0,0]->HPL[{0,0},zb] HPL[{2,3},z]+HPL[{2,0},z] HPL[{3,0},zb]+HPL[{0},z] HPL[{3,3},zb]+HPL[{3},zb] HPL[{2,0,0},z]+HPL[{0},zb] HPL[{2,3,0},z]+HPL[{2},z] HPL[{3,0,0},zb]+HPL[{3,3,0},zb]+HPL[{2,3,0,0},z]+12 HPL[{0},z] HPL[{1},zb] Zeta[5]+12 HPL[{1,0},zb] Zeta[5],L[0,1,0,0,1,0,1]->HPL[{1,0},zb] HPL[{2,3},z]+HPL[{2,0},z] HPL[{1,2,0},zb]+HPL[{0},z] HPL[{1,2,3},zb]+HPL[{1,2},zb] HPL[{2,0,0},z]+HPL[{1},zb] HPL[{2,3,0},z]+HPL[{2,3,2},z]+HPL[{2},z] HPL[{1,2,0,0},zb]+HPL[{1,2,3,0},zb]+4 HPL[{2},z] HPL[{1,0},zb] Zeta[3]+4 HPL[{0},z] HPL[{1,2},zb] Zeta[3]+4 HPL[{1},zb] HPL[{2,0},z] Zeta[3]+4 HPL[{1,2,0},zb] Zeta[3]+8 HPL[{1},zb] Zeta[3]^2-20 HPL[{0},z] HPL[{1},zb] Zeta[5]-20 HPL[{1,0},zb] Zeta[5],L[0,1,0,0,1,1,0]->HPL[{2},zb] HPL[{2,3},z]+HPL[{2,1},zb] HPL[{2,0,0},z]+HPL[{2,0},z] HPL[{2,1,0},zb]+HPL[{0},z] HPL[{2,1,3},zb]+HPL[{0},zb] HPL[{2,3,1},z]+HPL[{2},z] HPL[{2,1,0,0},zb]+HPL[{2,1,3,0},zb]+HPL[{2,3,1,0},z]-2 HPL[{2},z] HPL[{2},zb] Zeta[3]-2 HPL[{0},z] HPL[{2,1},zb] Zeta[3]-2 HPL[{2,1,0},zb] Zeta[3]-HPL[{0},z] HPL[{1},zb] Zeta[5]-9 HPL[{2},zb] Zeta[5]-HPL[{1,0},zb] Zeta[5],L[0,1,0,0,1,1,1]->HPL[{1,1},zb] HPL[{2,3},z]+HPL[{1,1,1},zb] HPL[{2,0,0},z]+HPL[{1},zb] HPL[{2,3,1},z]+HPL[{2,0},z] HPL[{1,1,1,0},zb]+HPL[{0},z] HPL[{1,1,1,3},zb]+HPL[{2,3,1,1},z]+HPL[{2},z] HPL[{1,1,1,0,0},zb]+HPL[{1,1,1,3,0},zb]-2 HPL[{2},z] HPL[{1,0},zb] Zeta[3]-2 HPL[{2},z] HPL[{1,1},zb] Zeta[3]-2 HPL[{0},z] HPL[{1,2},zb] Zeta[3]-2 HPL[{1},zb] HPL[{2,0},z] Zeta[3]-2 HPL[{0},z] HPL[{1,1,1},zb] Zeta[3]-2 HPL[{1,2,0},zb] Zeta[3]-2 HPL[{1,1,1,0},zb] Zeta[3]-2 HPL[{1},zb] Zeta[3]^2+5 HPL[{0},z] HPL[{1},zb] Zeta[5]+5 HPL[{1,0},zb] Zeta[5]-9 HPL[{1,1},zb] Zeta[5],L[0,1,0,1,0,0,0]->HPL[{4},zb] HPL[{2,0},z]+HPL[{2},z] HPL[{4,0},zb]+HPL[{0},z] HPL[{4,2},zb]+HPL[{2,2},z] HPL[{0,0,0},zb]+HPL[{0,0},zb] HPL[{2,2,0},z]+HPL[{4,2,0},zb]+HPL[{0},zb] HPL[{2,2,0,0},z]+HPL[{2,2,0,0,0},z]-4 HPL[{0},z] HPL[{3},zb] Zeta[3]+4 HPL[{4},zb] Zeta[3]-4 HPL[{3,0},zb] Zeta[3]-8 HPL[{0},z] HPL[{1},zb] Zeta[5]-8 HPL[{1,0},zb] Zeta[5],L[0,1,0,1,0,0,1]->HPL[{1,3},zb] HPL[{2,0},z]+HPL[{2,2},z] HPL[{1,0,0},zb]+HPL[{2},z] HPL[{1,3,0},zb]+HPL[{0},z] HPL[{1,3,2},zb]+HPL[{1,0},zb] HPL[{2,2,0},z]+HPL[{2,2,3},z]+HPL[{1,3,2,0},zb]+HPL[{1},zb] HPL[{2,2,0,0},z]-4 HPL[{0},z] HPL[{1,2},zb] Zeta[3]+4 HPL[{1,3},zb] Zeta[3]-4 HPL[{1,2,0},zb] Zeta[3]-8 HPL[{1},zb] Zeta[3]^2+20 HPL[{0},z] HPL[{1},zb] Zeta[5]+20 HPL[{1,0},zb] Zeta[5],L[0,1,0,1,0,1,0]->HPL[{2,0},zb] HPL[{2,2},z]+HPL[{2,0},z] HPL[{2,2},zb]+HPL[{2},zb] HPL[{2,2,0},z]+HPL[{2},z] HPL[{2,2,0},zb]+HPL[{0},zb] HPL[{2,2,2},z]+HPL[{0},z] HPL[{2,2,2},zb]+HPL[{2,2,2,0},z]+HPL[{2,2,2,0},zb]+4 HPL[{2},z] HPL[{2},zb] Zeta[3]-4 HPL[{2},z] HPL[{1,0},zb] Zeta[3]-4 HPL[{0},z] HPL[{1,2},zb] Zeta[3]-4 HPL[{1},zb] HPL[{2,0},z] Zeta[3]+4 HPL[{2,2},zb] Zeta[3]-4 HPL[{1,2,0},zb] Zeta[3]-16 HPL[{1},zb] Zeta[3]^2+4 HPL[{0},z] HPL[{1},zb] Zeta[5]-4 HPL[{2},zb] Zeta[5]+4 HPL[{1,0},zb] Zeta[5],L[0,1,0,1,0,1,1]->HPL[{2,2},z] HPL[{1,1,0},zb]+HPL[{2,0},z] HPL[{1,1,2},zb]+HPL[{1,1},zb] HPL[{2,2,0},z]+HPL[{1},zb] HPL[{2,2,2},z]+HPL[{2},z] HPL[{1,1,2,0},zb]+HPL[{0},z] HPL[{1,1,2,2},zb]+HPL[{2,2,2,1},z]+HPL[{1,1,2,2,0},zb]+6 HPL[{2},z] HPL[{1,0},zb] Zeta[3]+4 HPL[{2},z] HPL[{1,1},zb] Zeta[3]+6 HPL[{0},z] HPL[{1,2},zb] Zeta[3]+6 HPL[{1},zb] HPL[{2,0},z] Zeta[3]+4 HPL[{1,1,2},zb] Zeta[3]+6 HPL[{1,2,0},zb] Zeta[3]+24 HPL[{1},zb] Zeta[3]^2-15 HPL[{0},z] HPL[{1},zb] Zeta[5]-15 HPL[{1,0},zb] Zeta[5]-4 HPL[{1,1},zb] Zeta[5],L[0,1,0,1,1,0,0]->HPL[{3},zb] HPL[{2,2},z]+HPL[{2,0},z] HPL[{3,1},zb]+HPL[{0,0},zb] HPL[{2,2,1},z]+HPL[{2},z] HPL[{3,1,0},zb]+HPL[{0},z] HPL[{3,1,2},zb]+HPL[{0},zb] HPL[{2,2,1,0},z]+HPL[{3,1,2,0},zb]+HPL[{2,2,1,0,0},z]+6 HPL[{0},z] HPL[{3},zb] Zeta[3]+2 HPL[{2},z] HPL[{1,0},zb] Zeta[3]+2 HPL[{0},z] HPL[{1,2},zb] Zeta[3]+2 HPL[{1},zb] HPL[{2,0},z] Zeta[3]+6 HPL[{3,0},zb] Zeta[3]+4 HPL[{3,1},zb] Zeta[3]+2 HPL[{1,2,0},zb] Zeta[3]+8 HPL[{1},zb] Zeta[3]^2-HPL[{0},z] HPL[{1},zb] Zeta[5]-HPL[{1,0},zb] Zeta[5],L[0,1,0,1,1,0,1]->HPL[{1,2},zb] HPL[{2,2},z]+HPL[{2,0},z] HPL[{1,2,1},zb]+HPL[{1,0},zb] HPL[{2,2,1},z]+HPL[{2},z] HPL[{1,2,1,0},zb]+HPL[{0},z] HPL[{1,2,1,2},zb]+HPL[{1},zb] HPL[{2,2,1,0},z]+HPL[{2,2,1,2},z]+HPL[{1,2,1,2,0},zb]-6 HPL[{2},z] HPL[{1,0},zb] Zeta[3]-6 HPL[{1},zb] HPL[{2,0},z] Zeta[3]+4 HPL[{1,2,1},zb] Zeta[3]-12 HPL[{1},zb] Zeta[3]^2,L[0,1,0,1,1,1,0]->HPL[{2,1},zb] HPL[{2,2},z]+HPL[{2,0},z] HPL[{2,1,1},zb]+HPL[{2},zb] HPL[{2,2,1},z]+HPL[{2},z] HPL[{2,1,1,0},zb]+HPL[{0},z] HPL[{2,1,1,2},zb]+HPL[{0},zb] HPL[{2,2,1,1},z]+HPL[{2,1,1,2,0},zb]+HPL[{2,2,1,1,0},z]-2 HPL[{2},z] HPL[{2},zb] Zeta[3]+2 HPL[{2},z] HPL[{1,0},zb] Zeta[3]+2 HPL[{0},z] HPL[{1,2},zb] Zeta[3]+2 HPL[{1},zb] HPL[{2,0},z] Zeta[3]+4 HPL[{0},z] HPL[{2,1},zb] Zeta[3]+2 HPL[{1,2,0},zb] Zeta[3]+4 HPL[{2,1,0},zb] Zeta[3]+4 HPL[{2,1,1},zb] Zeta[3]+8 HPL[{1},zb] Zeta[3]^2-6 HPL[{0},z] HPL[{1},zb] Zeta[5]+11 HPL[{2},zb] Zeta[5]-6 HPL[{1,0},zb] Zeta[5],L[0,1,0,1,1,1,1]->HPL[{2,2},z] HPL[{1,1,1},zb]+HPL[{1,1},zb] HPL[{2,2,1},z]+HPL[{2,0},z] HPL[{1,1,1,1},zb]+HPL[{1},zb] HPL[{2,2,1,1},z]+HPL[{2},z] HPL[{1,1,1,1,0},zb]+HPL[{0},z] HPL[{1,1,1,1,2},zb]+HPL[{2,2,1,1,1},z]+HPL[{1,1,1,1,2,0},zb]-2 HPL[{2},z] HPL[{1,1},zb] Zeta[3]+4 HPL[{0},z] HPL[{1,1,1},zb] Zeta[3]+4 HPL[{1,1,1,0},zb] Zeta[3]+4 HPL[{1,1,1,1},zb] Zeta[3]-4 HPL[{1},zb] Zeta[3]^2+10 HPL[{0},z] HPL[{1},zb] Zeta[5]+10 HPL[{1,0},zb] Zeta[5]+11 HPL[{1,1},zb] Zeta[5],L[0,1,1,0,0,0,0]->HPL[{2},z] HPL[{5},zb]+HPL[{0},z] HPL[{5,1},zb]+HPL[{0,0,0},zb] HPL[{2,1,0},z]+HPL[{5,1,0},zb]+HPL[{2,1},z] HPL[{0,0,0,0},zb]+HPL[{0,0},zb] HPL[{2,1,0,0},z]+HPL[{0},zb] HPL[{2,1,0,0,0},z]+HPL[{2,1,0,0,0,0},z]+2 HPL[{0},z] HPL[{3},zb] Zeta[3]+2 HPL[{3,0},zb] Zeta[3]+2 HPL[{0},z] HPL[{1},zb] Zeta[5]+2 HPL[{1,0},zb] Zeta[5],L[0,1,1,0,0,0,1]->HPL[{2},z] HPL[{1,4},zb]+HPL[{0},z] HPL[{1,4,1},zb]+HPL[{1,0,0},zb] HPL[{2,1,0},z]+HPL[{2,1,4},z]+HPL[{2,1},z] HPL[{1,0,0,0},zb]+HPL[{1,4,1,0},zb]+HPL[{1,0},zb] HPL[{2,1,0,0},z]+HPL[{1},zb] HPL[{2,1,0,0,0},z]+2 HPL[{0},z] HPL[{1,2},zb] Zeta[3]+2 HPL[{1,2,0},zb] Zeta[3]+4 HPL[{1},zb] Zeta[3]^2-10 HPL[{0},z] HPL[{1},zb] Zeta[5]-10 HPL[{1,0},zb] Zeta[5],L[0,1,1,0,0,1,0]->HPL[{2},z] HPL[{2,3},zb]+HPL[{2,1},z] HPL[{2,0,0},zb]+HPL[{2,0},zb] HPL[{2,1,0},z]+HPL[{0},zb] HPL[{2,1,3},z]+HPL[{0},z] HPL[{2,3,1},zb]+HPL[{2},zb] HPL[{2,1,0,0},z]+HPL[{2,1,3,0},z]+HPL[{2,3,1,0},zb]+2 HPL[{0},z] HPL[{2,1},zb] Zeta[3]+2 HPL[{2,1,0},zb] Zeta[3]+9 HPL[{0},z] HPL[{1},zb] Zeta[5]+HPL[{2},zb] Zeta[5]+9 HPL[{1,0},zb] Zeta[5],L[0,1,1,0,0,1,1]->HPL[{2},z] HPL[{1,1,3},zb]+HPL[{1,1,0},zb] HPL[{2,1,0},z]+HPL[{1},zb] HPL[{2,1,3},z]+HPL[{2,1},z] HPL[{1,1,0,0},zb]+HPL[{0},z] HPL[{1,1,3,1},zb]+HPL[{1,1},zb] HPL[{2,1,0,0},z]+HPL[{2,1,3,1},z]+HPL[{1,1,3,1,0},zb]-2 HPL[{2},z] HPL[{1,1},zb] Zeta[3]-2 HPL[{1},zb] HPL[{2,1},z] Zeta[3]+HPL[{1,1},zb] Zeta[5],L[0,1,1,0,1,0,0]->HPL[{2,1},z] HPL[{3,0},zb]+HPL[{2},z] HPL[{3,2},zb]+HPL[{3},zb] HPL[{2,1,0},z]+HPL[{0,0},zb] HPL[{2,1,2},z]+HPL[{0},z] HPL[{3,2,1},zb]+HPL[{0},zb] HPL[{2,1,2,0},z]+HPL[{3,2,1,0},zb]+HPL[{2,1,2,0,0},z]-4 HPL[{2},z] HPL[{2},zb] Zeta[3]-6 HPL[{0},z] HPL[{3},zb] Zeta[3]-4 HPL[{0},z] HPL[{2,1},zb] Zeta[3]-6 HPL[{3,0},zb] Zeta[3]-4 HPL[{2,1,0},zb] Zeta[3]-11 HPL[{0},z] HPL[{1},zb] Zeta[5]-11 HPL[{1,0},zb] Zeta[5],L[0,1,1,0,1,0,1]->HPL[{2,1},z] HPL[{1,2,0},zb]+HPL[{2},z] HPL[{1,2,2},zb]+HPL[{1,2},zb] HPL[{2,1,0},z]+HPL[{1,0},zb] HPL[{2,1,2},z]+HPL[{0},z] HPL[{1,2,2,1},zb]+HPL[{1},zb] HPL[{2,1,2,0},z]+HPL[{2,1,2,2},z]+HPL[{1,2,2,1,0},zb]-6 HPL[{0},z] HPL[{1,2},zb] Zeta[3]+4 HPL[{1},zb] HPL[{2,1},z] Zeta[3]-6 HPL[{1,2,0},zb] Zeta[3]-12 HPL[{1},zb] Zeta[3]^2+15 HPL[{0},z] HPL[{1},zb] Zeta[5]+15 HPL[{1,0},zb] Zeta[5],L[0,1,1,0,1,1,0]->HPL[{2,1},zb] HPL[{2,1,0},z]+HPL[{2,1},z] HPL[{2,1,0},zb]+HPL[{2},zb] HPL[{2,1,2},z]+HPL[{2},z] HPL[{2,1,2},zb]+HPL[{0},zb] HPL[{2,1,2,1},z]+HPL[{0},z] HPL[{2,1,2,1},zb]+HPL[{2,1,2,1,0},z]+HPL[{2,1,2,1,0},zb]+6 HPL[{2},z] HPL[{2},zb] Zeta[3]+9 HPL[{0},z] HPL[{1},zb] Zeta[5]-9 HPL[{2},zb] Zeta[5]+9 HPL[{1,0},zb] Zeta[5],L[0,1,1,0,1,1,1]->HPL[{1,1,1},zb] HPL[{2,1,0},z]+HPL[{1,1},zb] HPL[{2,1,2},z]+HPL[{2,1},z] HPL[{1,1,1,0},zb]+HPL[{2},z] HPL[{1,1,1,2},zb]+HPL[{1},zb] HPL[{2,1,2,1},z]+HPL[{0},z] HPL[{1,1,1,2,1},zb]+HPL[{2,1,2,1,1},z]+HPL[{1,1,1,2,1,0},zb]+4 HPL[{2},z] HPL[{1,1},zb] Zeta[3]-2 HPL[{1},zb] HPL[{2,1},z] Zeta[3]-2 HPL[{0},z] HPL[{1,1,1},zb] Zeta[3]-2 HPL[{1,1,1,0},zb] Zeta[3]+2 HPL[{1},zb] Zeta[3]^2-20 HPL[{0},z] HPL[{1},zb] Zeta[5]-20 HPL[{1,0},zb] Zeta[5]-9 HPL[{1,1},zb] Zeta[5],L[0,1,1,1,0,0,0]->HPL[{4},zb] HPL[{2,1},z]+HPL[{2},z] HPL[{4,1},zb]+HPL[{0,0,0},zb] HPL[{2,1,1},z]+HPL[{0},z] HPL[{4,1,1},zb]+HPL[{0,0},zb] HPL[{2,1,1,0},z]+HPL[{4,1,1,0},zb]+HPL[{0},zb] HPL[{2,1,1,0,0},z]+HPL[{2,1,1,0,0,0},z]+2 HPL[{2},z] HPL[{2},zb] Zeta[3]+2 HPL[{0},z] HPL[{3},zb] Zeta[3]-2 HPL[{4},zb] Zeta[3]+2 HPL[{0},z] HPL[{2,1},zb] Zeta[3]+2 HPL[{3,0},zb] Zeta[3]+2 HPL[{2,1,0},zb] Zeta[3]+4 HPL[{0},z] HPL[{1},zb] Zeta[5]+4 HPL[{1,0},zb] Zeta[5],L[0,1,1,1,0,0,1]->HPL[{1,3},zb] HPL[{2,1},z]+HPL[{2},z] HPL[{1,3,1},zb]+HPL[{1,0,0},zb] HPL[{2,1,1},z]+HPL[{0},z] HPL[{1,3,1,1},zb]+HPL[{1,0},zb] HPL[{2,1,1,0},z]+HPL[{2,1,1,3},z]+HPL[{1,3,1,1,0},zb]+HPL[{1},zb] HPL[{2,1,1,0,0},z]+2 HPL[{2},z] HPL[{1,1},zb] Zeta[3]+2 HPL[{0},z] HPL[{1,2},zb] Zeta[3]-2 HPL[{1,3},zb] Zeta[3]+2 HPL[{0},z] HPL[{1,1,1},zb] Zeta[3]+2 HPL[{1,2,0},zb] Zeta[3]+2 HPL[{1,1,1,0},zb] Zeta[3]+2 HPL[{1},zb] Zeta[3]^2-5 HPL[{0},z] HPL[{1},zb] Zeta[5]-5 HPL[{1,0},zb] Zeta[5],L[0,1,1,1,0,1,0]->HPL[{2,1},z] HPL[{2,2},zb]+HPL[{2,0},zb] HPL[{2,1,1},z]+HPL[{2},z] HPL[{2,2,1},zb]+HPL[{2},zb] HPL[{2,1,1,0},z]+HPL[{0},zb] HPL[{2,1,1,2},z]+HPL[{0},z] HPL[{2,2,1,1},zb]+HPL[{2,1,1,2,0},z]+HPL[{2,2,1,1,0},zb]-6 HPL[{2},z] HPL[{2},zb] Zeta[3]-4 HPL[{2},z] HPL[{1,1},zb] Zeta[3]-4 HPL[{1},zb] HPL[{2,1},z] Zeta[3]-4 HPL[{0},z] HPL[{2,1},zb] Zeta[3]-2 HPL[{2,2},zb] Zeta[3]-4 HPL[{0},z] HPL[{1,1,1},zb] Zeta[3]-4 HPL[{2,1,0},zb] Zeta[3]-4 HPL[{1,1,1,0},zb] Zeta[3]+8 HPL[{1},zb] Zeta[3]^2-11 HPL[{0},z] HPL[{1},zb] Zeta[5]+6 HPL[{2},zb] Zeta[5]-11 HPL[{1,0},zb] Zeta[5],L[0,1,1,1,0,1,1]->HPL[{2,1},z] HPL[{1,1,2},zb]+HPL[{1,1,0},zb] HPL[{2,1,1},z]+HPL[{2},z] HPL[{1,1,2,1},zb]+HPL[{1,1},zb] HPL[{2,1,1,0},z]+HPL[{1},zb] HPL[{2,1,1,2},z]+HPL[{0},z] HPL[{1,1,2,1,1},zb]+HPL[{2,1,1,2,1},z]+HPL[{1,1,2,1,1,0},zb]+6 HPL[{1},zb] HPL[{2,1},z] Zeta[3]+2 HPL[{0},z] HPL[{1,1,1},zb] Zeta[3]-2 HPL[{1,1,2},zb] Zeta[3]+2 HPL[{1,1,1,0},zb] Zeta[3]-8 HPL[{1},zb] Zeta[3]^2+20 HPL[{0},z] HPL[{1},zb] Zeta[5]+20 HPL[{1,0},zb] Zeta[5]+6 HPL[{1,1},zb] Zeta[5],L[0,1,1,1,1,0,0]->HPL[{2,1},z] HPL[{3,1},zb]+HPL[{3},zb] HPL[{2,1,1},z]+HPL[{2},z] HPL[{3,1,1},zb]+HPL[{0,0},zb] HPL[{2,1,1,1},z]+HPL[{0},z] HPL[{3,1,1,1},zb]+HPL[{0},zb] HPL[{2,1,1,1,0},z]+HPL[{3,1,1,1,0},zb]+HPL[{2,1,1,1,0,0},z]+2 HPL[{2},z] HPL[{2},zb] Zeta[3]+2 HPL[{2},z] HPL[{1,1},zb] Zeta[3]+2 HPL[{1},zb] HPL[{2,1},z] Zeta[3]+2 HPL[{0},z] HPL[{2,1},zb] Zeta[3]-2 HPL[{3,1},zb] Zeta[3]+2 HPL[{0},z] HPL[{1,1,1},zb] Zeta[3]+2 HPL[{2,1,0},zb] Zeta[3]+2 HPL[{1,1,1,0},zb] Zeta[3]-4 HPL[{1},zb] Zeta[3]^2+4 HPL[{0},z] HPL[{1},zb] Zeta[5]+4 HPL[{1,0},zb] Zeta[5],L[0,1,1,1,1,0,1]->HPL[{2,1},z] HPL[{1,2,1},zb]+HPL[{1,2},zb] HPL[{2,1,1},z]+HPL[{2},z] HPL[{1,2,1,1},zb]+HPL[{1,0},zb] HPL[{2,1,1,1},z]+HPL[{0},z] HPL[{1,2,1,1,1},zb]+HPL[{1},zb] HPL[{2,1,1,1,0},z]+HPL[{2,1,1,1,2},z]+HPL[{1,2,1,1,1,0},zb]-4 HPL[{2},z] HPL[{1,1},zb] Zeta[3]-6 HPL[{1},zb] HPL[{2,1},z] Zeta[3]-4 HPL[{0},z] HPL[{1,1,1},zb] Zeta[3]-2 HPL[{1,2,1},zb] Zeta[3]-4 HPL[{1,1,1,0},zb] Zeta[3]+10 HPL[{1},zb] Zeta[3]^2-10 HPL[{0},z] HPL[{1},zb] Zeta[5]-10 HPL[{1,0},zb] Zeta[5],L[0,1,1,1,1,1,0]->HPL[{2,1},zb] HPL[{2,1,1},z]+HPL[{2,1},z] HPL[{2,1,1},zb]+HPL[{2},zb] HPL[{2,1,1,1},z]+HPL[{2},z] HPL[{2,1,1,1},zb]+HPL[{0},zb] HPL[{2,1,1,1,1},z]+HPL[{0},z] HPL[{2,1,1,1,1},zb]+HPL[{2,1,1,1,1,0},z]+HPL[{2,1,1,1,1,0},zb]+2 HPL[{2},z] HPL[{1,1},zb] Zeta[3]+2 HPL[{1},zb] HPL[{2,1},z] Zeta[3]+2 HPL[{0},z] HPL[{1,1,1},zb] Zeta[3]-2 HPL[{2,1,1},zb] Zeta[3]+2 HPL[{1,1,1,0},zb] Zeta[3]-4 HPL[{1},zb] Zeta[3]^2+2 HPL[{0},z] HPL[{1},zb] Zeta[5]-2 HPL[{2},zb] Zeta[5]+2 HPL[{1,0},zb] Zeta[5],L[0,1,1,1,1,1,1]->HPL[{1,1,1},zb] HPL[{2,1,1},z]+HPL[{2,1},z] HPL[{1,1,1,1},zb]+HPL[{1,1},zb] HPL[{2,1,1,1},z]+HPL[{2},z] HPL[{1,1,1,1,1},zb]+HPL[{1},zb] HPL[{2,1,1,1,1},z]+HPL[{0},z] HPL[{1,1,1,1,1,1},zb]+HPL[{2,1,1,1,1,1},z]+HPL[{1,1,1,1,1,1,0},zb]-2 HPL[{1,1,1,1},zb] Zeta[3]-2 HPL[{1,1},zb] Zeta[5],L[1,0,0,0,0,0,0]->HPL[{7},zb]+HPL[{1,0,0},z] HPL[{0,0,0,0},zb]+HPL[{0,0,0},zb] HPL[{1,0,0,0},z]+HPL[{1,0},z] HPL[{0,0,0,0,0},zb]+HPL[{0,0},zb] HPL[{1,0,0,0,0},z]+HPL[{1},z] HPL[{0,0,0,0,0,0},zb]+HPL[{0},zb] HPL[{1,0,0,0,0,0},z]+HPL[{1,0,0,0,0,0,0},z],L[1,0,0,0,0,0,1]->HPL[{1,6},z]+HPL[{1,6},zb]+HPL[{1,0,0},zb] HPL[{1,0,0,0},z]+HPL[{1,0,0},z] HPL[{1,0,0,0},zb]+HPL[{1,0},zb] HPL[{1,0,0,0,0},z]+HPL[{1,0},z] HPL[{1,0,0,0,0},zb]+HPL[{1},zb] HPL[{1,0,0,0,0,0},z]+HPL[{1},z] HPL[{1,0,0,0,0,0},zb],L[1,0,0,0,0,1,0]->HPL[{0},zb] HPL[{1,5},z]+HPL[{2,5},zb]+HPL[{1,5,0},z]+HPL[{1,0,0},z] HPL[{2,0,0},zb]+HPL[{2,0},zb] HPL[{1,0,0,0},z]+HPL[{1,0},z] HPL[{2,0,0,0},zb]+HPL[{2},zb] HPL[{1,0,0,0,0},z]+HPL[{1},z] HPL[{2,0,0,0,0},zb],L[1,0,0,0,0,1,1]->HPL[{1},zb] HPL[{1,5},z]+HPL[{1,1,5},zb]+HPL[{1,5,1},z]+HPL[{1,1,0},zb] HPL[{1,0,0,0},z]+HPL[{1,0,0},z] HPL[{1,1,0,0},zb]+HPL[{1,1},zb] HPL[{1,0,0,0,0},z]+HPL[{1,0},z] HPL[{1,1,0,0,0},zb]+HPL[{1},z] HPL[{1,1,0,0,0,0},zb]-2 HPL[{1,0},z] HPL[{1,0},zb] Zeta[3]-2 HPL[{1,3},zb] Zeta[3]-2 HPL[{1},zb] HPL[{1,0,0},z] Zeta[3]-2 HPL[{1},z] HPL[{1,0,0},zb] Zeta[3]-2 HPL[{1},z] HPL[{1},zb] Zeta[5]-2 HPL[{1,1},zb] Zeta[5],L[1,0,0,0,1,0,0]->HPL[{0,0},zb] HPL[{1,4},z]+HPL[{3,4},zb]+HPL[{3,0},zb] HPL[{1,0,0},z]+HPL[{0},zb] HPL[{1,4,0},z]+HPL[{1,0},z] HPL[{3,0,0},zb]+HPL[{3},zb] HPL[{1,0,0,0},z]+HPL[{1,4,0,0},z]+HPL[{1},z] HPL[{3,0,0,0},zb]-8 HPL[{2},zb] Zeta[5],L[1,0,0,0,1,0,1]->HPL[{1,0},zb] HPL[{1,4},z]+HPL[{1,0,0},z] HPL[{1,2,0},zb]+HPL[{1,2,4},zb]+HPL[{1},zb] HPL[{1,4,0},z]+HPL[{1,4,2},z]+HPL[{1,2},zb] HPL[{1,0,0,0},z]+HPL[{1,0},z] HPL[{1,2,0,0},zb]+HPL[{1},z] HPL[{1,2,0,0,0},zb]+4 HPL[{1,0},z] HPL[{1,0},zb] Zeta[3]+4 HPL[{1,3},zb] Zeta[3]+4 HPL[{1},zb] HPL[{1,0,0},z] Zeta[3]+4 HPL[{1},z] HPL[{1,0,0},zb] Zeta[3]+8 HPL[{1},z] HPL[{1},zb] Zeta[5],L[1,0,0,0,1,1,0]->HPL[{2},zb] HPL[{1,4},z]+HPL[{0},zb] HPL[{1,4,1},z]+HPL[{1,0,0},z] HPL[{2,1,0},zb]+HPL[{2,1,4},zb]+HPL[{2,1},zb] HPL[{1,0,0,0},z]+HPL[{1,4,1,0},z]+HPL[{1,0},z] HPL[{2,1,0,0},zb]+HPL[{1},z] HPL[{2,1,0,0,0},zb]-2 HPL[{2},zb] HPL[{1,0},z] Zeta[3]-2 HPL[{1},z] HPL[{2,0},zb] Zeta[3]-2 HPL[{2,2},zb] Zeta[3]+4 HPL[{1},zb] Zeta[3]^2+10 HPL[{2},zb] Zeta[5],L[1,0,0,0,1,1,1]->HPL[{1,1},zb] HPL[{1,4},z]+HPL[{1},zb] HPL[{1,4,1},z]+HPL[{1,1,1},zb] HPL[{1,0,0,0},z]+HPL[{1,0,0},z] HPL[{1,1,1,0},zb]+HPL[{1,1,1,4},zb]+HPL[{1,4,1,1},z]+HPL[{1,0},z] HPL[{1,1,1,0,0},zb]+HPL[{1},z] HPL[{1,1,1,0,0,0},zb]-2 HPL[{1,0},z] HPL[{1,0},zb] Zeta[3]-2 HPL[{1,0},z] HPL[{1,1},zb] Zeta[3]-2 HPL[{1,3},zb] Zeta[3]-2 HPL[{1},zb] HPL[{1,0,0},z] Zeta[3]-2 HPL[{1},z] HPL[{1,0,0},zb] Zeta[3]-2 HPL[{1},z] HPL[{1,1,0},zb] Zeta[3]-2 HPL[{1,1,2},zb] Zeta[3]-6 HPL[{1},zb] Zeta[3]^2-4 HPL[{1},z] HPL[{1},zb] Zeta[5]+6 HPL[{1,1},zb] Zeta[5],L[1,0,0,1,0,0,0]->HPL[{1,0},z] HPL[{4,0},zb]+HPL[{4,3},zb]+HPL[{1,3},z] HPL[{0,0,0},zb]+HPL[{4},zb] HPL[{1,0,0},z]+HPL[{0,0},zb] HPL[{1,3,0},z]+HPL[{1},z] HPL[{4,0,0},zb]+HPL[{0},zb] HPL[{1,3,0,0},z]+HPL[{1,3,0,0,0},z]+12 HPL[{2},zb] Zeta[5],L[1,0,0,1,0,0,1]->HPL[{1,3},zb] HPL[{1,0,0},z]+HPL[{1,3},z] HPL[{1,0,0},zb]+HPL[{1,0},zb] HPL[{1,3,0},z]+HPL[{1,0},z] HPL[{1,3,0},zb]+HPL[{1,3,3},z]+HPL[{1,3,3},zb]+HPL[{1},zb] HPL[{1,3,0,0},z]+HPL[{1},z] HPL[{1,3,0,0},zb]-12 HPL[{1},z] HPL[{1},zb] Zeta[5],L[1,0,0,1,0,1,0]->HPL[{1,3},z] HPL[{2,0},zb]+HPL[{2,2},zb] HPL[{1,0,0},z]+HPL[{2},zb] HPL[{1,3,0},z]+HPL[{0},zb] HPL[{1,3,2},z]+HPL[{1,0},z] HPL[{2,2,0},zb]+HPL[{2,2,3},zb]+HPL[{1,3,2,0},z]+HPL[{1},z] HPL[{2,2,0,0},zb]+4 HPL[{2},zb] HPL[{1,0},z] Zeta[3]-4 HPL[{1,0},z] HPL[{1,0},zb] Zeta[3]-4 HPL[{1,3},zb] Zeta[3]+4 HPL[{1},z] HPL[{2,0},zb] Zeta[3]+4 HPL[{2,2},zb] Zeta[3]-4 HPL[{1},zb] HPL[{1,0,0},z] Zeta[3]-4 HPL[{1},z] HPL[{1,0,0},zb] Zeta[3]-8 HPL[{1},zb] Zeta[3]^2-20 HPL[{2},zb] Zeta[5],L[1,0,0,1,0,1,1]->HPL[{1,3},z] HPL[{1,1,0},zb]+HPL[{1,0,0},z] HPL[{1,1,2},zb]+HPL[{1,1},zb] HPL[{1,3,0},z]+HPL[{1},zb] HPL[{1,3,2},z]+HPL[{1,0},z] HPL[{1,1,2,0},zb]+HPL[{1,1,2,3},zb]+HPL[{1,3,2,1},z]+HPL[{1},z] HPL[{1,1,2,0,0},zb]+6 HPL[{1,0},z] HPL[{1,0},zb] Zeta[3]+4 HPL[{1,0},z] HPL[{1,1},zb] Zeta[3]+6 HPL[{1,3},zb] Zeta[3]+6 HPL[{1},zb] HPL[{1,0,0},z] Zeta[3]+6 HPL[{1},z] HPL[{1,0,0},zb] Zeta[3]+4 HPL[{1},z] HPL[{1,1,0},zb] Zeta[3]+4 HPL[{1,1,2},zb] Zeta[3]+12 HPL[{1},zb] Zeta[3]^2+11 HPL[{1},z] HPL[{1},zb] Zeta[5]-9 HPL[{1,1},zb] Zeta[5],L[1,0,0,1,1,0,0]->HPL[{3},zb] HPL[{1,3},z]+HPL[{3,1},zb] HPL[{1,0,0},z]+HPL[{0,0},zb] HPL[{1,3,1},z]+HPL[{1,0},z] HPL[{3,1,0},zb]+HPL[{3,1,3},zb]+HPL[{0},zb] HPL[{1,3,1,0},z]+HPL[{1},z] HPL[{3,1,0,0},zb]+HPL[{1,3,1,0,0},z]-2 HPL[{1},z] HPL[{3},zb] Zeta[3]+2 HPL[{1,0},z] HPL[{1,0},zb] Zeta[3]+2 HPL[{1,3},zb] Zeta[3]-2 HPL[{3,1},zb] Zeta[3]+2 HPL[{1},zb] HPL[{1,0,0},z] Zeta[3]+2 HPL[{1},z] HPL[{1,0,0},zb] Zeta[3]-2 HPL[{1},zb] Zeta[3]^2-HPL[{2},zb] Zeta[5],L[1,0,0,1,1,0,1]->HPL[{1,2},zb] HPL[{1,3},z]+HPL[{1,0,0},z] HPL[{1,2,1},zb]+HPL[{1,0},zb] HPL[{1,3,1},z]+HPL[{1,0},z] HPL[{1,2,1,0},zb]+HPL[{1,2,1,3},zb]+HPL[{1},zb] HPL[{1,3,1,0},z]+HPL[{1,3,1,2},z]+HPL[{1},z] HPL[{1,2,1,0,0},zb]-6 HPL[{1,0},z] HPL[{1,0},zb] Zeta[3]-2 HPL[{1},z] HPL[{1,2},zb] Zeta[3]-6 HPL[{1,3},zb] Zeta[3]-6 HPL[{1},zb] HPL[{1,0,0},z] Zeta[3]-6 HPL[{1},z] HPL[{1,0,0},zb] Zeta[3]-2 HPL[{1,2,1},zb] Zeta[3]+6 HPL[{1},zb] Zeta[3]^2+HPL[{1},z] HPL[{1},zb] Zeta[5],L[1,0,0,1,1,1,0]->HPL[{1,3},z] HPL[{2,1},zb]+HPL[{2},zb] HPL[{1,3,1},z]+HPL[{1,0,0},z] HPL[{2,1,1},zb]+HPL[{0},zb] HPL[{1,3,1,1},z]+HPL[{1,0},z] HPL[{2,1,1,0},zb]+HPL[{2,1,1,3},zb]+HPL[{1,3,1,1,0},z]+HPL[{1},z] HPL[{2,1,1,0,0},zb]-2 HPL[{2},zb] HPL[{1,0},z] Zeta[3]+2 HPL[{1,0},z] HPL[{1,0},zb] Zeta[3]+2 HPL[{1,3},zb] Zeta[3]-2 HPL[{1},z] HPL[{2,0},zb] Zeta[3]-2 HPL[{1},z] HPL[{2,1},zb] Zeta[3]-2 HPL[{2,2},zb] Zeta[3]+2 HPL[{1},zb] HPL[{1,0,0},z] Zeta[3]+2 HPL[{1},z] HPL[{1,0,0},zb] Zeta[3]-2 HPL[{2,1,1},zb] Zeta[3]+2 HPL[{1},zb] Zeta[3]^2+5 HPL[{2},zb] Zeta[5],L[1,0,0,1,1,1,1]->HPL[{1,3},z] HPL[{1,1,1},zb]+HPL[{1,1},zb] HPL[{1,3,1},z]+HPL[{1,0,0},z] HPL[{1,1,1,1},zb]+HPL[{1},zb] HPL[{1,3,1,1},z]+HPL[{1,0},z] HPL[{1,1,1,1,0},zb]+HPL[{1,1,1,1,3},zb]+HPL[{1,3,1,1,1},z]+HPL[{1},z] HPL[{1,1,1,1,0,0},zb]-2 HPL[{1,0},z] HPL[{1,1},zb] Zeta[3]-2 HPL[{1},z] HPL[{1,1,0},zb] Zeta[3]-2 HPL[{1},z] HPL[{1,1,1},zb] Zeta[3]-2 HPL[{1,1,2},zb] Zeta[3]-2 HPL[{1,1,1,1},zb] Zeta[3]-6 HPL[{1},zb] Zeta[3]^2-4 HPL[{1},z] HPL[{1},zb] Zeta[5]+HPL[{1,1},zb] Zeta[5],L[1,0,1,0,0,0,0]->HPL[{5},zb] HPL[{1,0},z]+HPL[{1},z] HPL[{5,0},zb]+HPL[{5,2},zb]+HPL[{0,0,0},zb] HPL[{1,2,0},z]+HPL[{1,2},z] HPL[{0,0,0,0},zb]+HPL[{0,0},zb] HPL[{1,2,0,0},z]+HPL[{0},zb] HPL[{1,2,0,0,0},z]+HPL[{1,2,0,0,0,0},z]-4 HPL[{4},zb] Zeta[3]-8 HPL[{2},zb] Zeta[5],L[1,0,1,0,0,0,1]->HPL[{1,0},z] HPL[{1,4},zb]+HPL[{1,0,0},zb] HPL[{1,2,0},z]+HPL[{1,2,4},z]+HPL[{1},z] HPL[{1,4,0},zb]+HPL[{1,4,2},zb]+HPL[{1,2},z] HPL[{1,0,0,0},zb]+HPL[{1,0},zb] HPL[{1,2,0,0},z]+HPL[{1},zb] HPL[{1,2,0,0,0},z]-4 HPL[{1,3},zb] Zeta[3]+8 HPL[{1},z] HPL[{1},zb] Zeta[5],L[1,0,1,0,0,1,0]->HPL[{1,0},z] HPL[{2,3},zb]+HPL[{2,0},zb] HPL[{1,2,0},z]+HPL[{0},zb] HPL[{1,2,3},z]+HPL[{1,2},z] HPL[{2,0,0},zb]+HPL[{1},z] HPL[{2,3,0},zb]+HPL[{2,3,2},zb]+HPL[{2},zb] HPL[{1,2,0,0},z]+HPL[{1,2,3,0},z]-4 HPL[{2,2},zb] Zeta[3]+8 HPL[{1},zb] Zeta[3]^2+20 HPL[{2},zb] Zeta[5],L[1,0,1,0,0,1,1]->HPL[{1,0},z] HPL[{1,1,3},zb]+HPL[{1,1,0},zb] HPL[{1,2,0},z]+HPL[{1},zb] HPL[{1,2,3},z]+HPL[{1,2},z] HPL[{1,1,0,0},zb]+HPL[{1},z] HPL[{1,1,3,0},zb]+HPL[{1,1,3,2},zb]+HPL[{1,1},zb] HPL[{1,2,0,0},z]+HPL[{1,2,3,1},z]-2 HPL[{1,0},z] HPL[{1,1},zb] Zeta[3]-2 HPL[{1},zb] HPL[{1,2},z] Zeta[3]-2 HPL[{1},z] HPL[{1,1,0},zb] Zeta[3]-6 HPL[{1,1,2},zb] Zeta[3]-18 HPL[{1},zb] Zeta[3]^2-9 HPL[{1},z] HPL[{1},zb] Zeta[5]+11 HPL[{1,1},zb] Zeta[5],L[1,0,1,0,1,0,0]->HPL[{1,2},z] HPL[{3,0},zb]+HPL[{1,0},z] HPL[{3,2},zb]+HPL[{3},zb] HPL[{1,2,0},z]+HPL[{0,0},zb] HPL[{1,2,2},z]+HPL[{1},z] HPL[{3,2,0},zb]+HPL[{3,2,2},zb]+HPL[{0},zb] HPL[{1,2,2,0},z]+HPL[{1,2,2,0,0},z]+4 HPL[{1},z] HPL[{3},zb] Zeta[3]-4 HPL[{2},zb] HPL[{1,0},z] Zeta[3]-4 HPL[{1},z] HPL[{2,0},zb] Zeta[3]-4 HPL[{2,2},zb] Zeta[3]+8 HPL[{1},zb] Zeta[3]^2+4 HPL[{2},zb] Zeta[5],L[1,0,1,0,1,0,1]->HPL[{1,2},zb] HPL[{1,2,0},z]+HPL[{1,2},z] HPL[{1,2,0},zb]+HPL[{1,0},zb] HPL[{1,2,2},z]+HPL[{1,0},z] HPL[{1,2,2},zb]+HPL[{1},zb] HPL[{1,2,2,0},z]+HPL[{1},z] HPL[{1,2,2,0},zb]+HPL[{1,2,2,2},z]+HPL[{1,2,2,2},zb]+4 HPL[{1},zb] HPL[{1,2},z] Zeta[3]+4 HPL[{1},z] HPL[{1,2},zb] Zeta[3]-4 HPL[{1},z] HPL[{1},zb] Zeta[5],L[1,0,1,0,1,1,0]->HPL[{2,1},zb] HPL[{1,2,0},z]+HPL[{2},zb] HPL[{1,2,2},z]+HPL[{1,2},z] HPL[{2,1,0},zb]+HPL[{1,0},z] HPL[{2,1,2},zb]+HPL[{0},zb] HPL[{1,2,2,1},z]+HPL[{1},z] HPL[{2,1,2,0},zb]+HPL[{2,1,2,2},zb]+HPL[{1,2,2,1,0},z]+6 HPL[{2},zb] HPL[{1,0},z] Zeta[3]+6 HPL[{1},z] HPL[{2,0},zb] Zeta[3]+4 HPL[{1},z] HPL[{2,1},zb] Zeta[3]+6 HPL[{2,2},zb] Zeta[3]-12 HPL[{1},zb] Zeta[3]^2-15 HPL[{2},zb] Zeta[5],L[1,0,1,0,1,1,1]->HPL[{1,1,1},zb] HPL[{1,2,0},z]+HPL[{1,1},zb] HPL[{1,2,2},z]+HPL[{1,2},z] HPL[{1,1,1,0},zb]+HPL[{1,0},z] HPL[{1,1,1,2},zb]+HPL[{1},zb] HPL[{1,2,2,1},z]+HPL[{1},z] HPL[{1,1,1,2,0},zb]+HPL[{1,1,1,2,2},zb]+HPL[{1,2,2,1,1},z]+4 HPL[{1,0},z] HPL[{1,1},zb] Zeta[3]-2 HPL[{1},zb] HPL[{1,2},z] Zeta[3]+4 HPL[{1},z] HPL[{1,1,0},zb] Zeta[3]+4 HPL[{1},z] HPL[{1,1,1},zb] Zeta[3]+4 HPL[{1,1,2},zb] Zeta[3]+12 HPL[{1},zb] Zeta[3]^2+11 HPL[{1},z] HPL[{1},zb] Zeta[5]-4 HPL[{1,1},zb] Zeta[5],L[1,0,1,1,0,0,0]->HPL[{4},zb] HPL[{1,2},z]+HPL[{1,0},z] HPL[{4,1},zb]+HPL[{0,0,0},zb] HPL[{1,2,1},z]+HPL[{1},z] HPL[{4,1,0},zb]+HPL[{4,1,2},zb]+HPL[{0,0},zb] HPL[{1,2,1,0},z]+HPL[{0},zb] HPL[{1,2,1,0,0},z]+HPL[{1,2,1,0,0,0},z]+6 HPL[{4},zb] Zeta[3]+2 HPL[{2},zb] HPL[{1,0},z] Zeta[3]+2 HPL[{1},z] HPL[{2,0},zb] Zeta[3]+2 HPL[{2,2},zb] Zeta[3]-4 HPL[{1},zb] Zeta[3]^2-HPL[{2},zb] Zeta[5],L[1,0,1,1,0,0,1]->HPL[{1,2},z] HPL[{1,3},zb]+HPL[{1,0,0},zb] HPL[{1,2,1},z]+HPL[{1,0},z] HPL[{1,3,1},zb]+HPL[{1,0},zb] HPL[{1,2,1,0},z]+HPL[{1,2,1,3},z]+HPL[{1},z] HPL[{1,3,1,0},zb]+HPL[{1,3,1,2},zb]+HPL[{1},zb] HPL[{1,2,1,0,0},z]+2 HPL[{1,0},z] HPL[{1,1},zb] Zeta[3]+6 HPL[{1,3},zb] Zeta[3]+2 HPL[{1},z] HPL[{1,1,0},zb] Zeta[3]+2 HPL[{1,1,2},zb] Zeta[3]+6 HPL[{1},zb] Zeta[3]^2+HPL[{1},z] HPL[{1},zb] Zeta[5],L[1,0,1,1,0,1,0]->HPL[{1,2},z] HPL[{2,2},zb]+HPL[{2,0},zb] HPL[{1,2,1},z]+HPL[{1,0},z] HPL[{2,2,1},zb]+HPL[{2},zb] HPL[{1,2,1,0},z]+HPL[{0},zb] HPL[{1,2,1,2},z]+HPL[{1},z] HPL[{2,2,1,0},zb]+HPL[{2,2,1,2},zb]+HPL[{1,2,1,2,0},z]-6 HPL[{2},zb] HPL[{1,0},z] Zeta[3]-4 HPL[{1,0},z] HPL[{1,1},zb] Zeta[3]-4 HPL[{1},zb] HPL[{1,2},z] Zeta[3]-6 HPL[{1},z] HPL[{2,0},zb] Zeta[3]-4 HPL[{1},z] HPL[{1,1,0},zb] Zeta[3]-4 HPL[{1,1,2},zb] Zeta[3]-12 HPL[{1},zb] Zeta[3]^2,L[1,0,1,1,0,1,1]->HPL[{1,2},z] HPL[{1,1,2},zb]+HPL[{1,1,0},zb] HPL[{1,2,1},z]+HPL[{1,0},z] HPL[{1,1,2,1},zb]+HPL[{1,1},zb] HPL[{1,2,1,0},z]+HPL[{1},zb] HPL[{1,2,1,2},z]+HPL[{1},z] HPL[{1,1,2,1,0},zb]+HPL[{1,1,2,1,2},zb]+HPL[{1,2,1,2,1},z]+6 HPL[{1},zb] HPL[{1,2},z] Zeta[3]+6 HPL[{1,1,2},zb] Zeta[3]+18 HPL[{1},zb] Zeta[3]^2-9 HPL[{1},z] HPL[{1},zb] Zeta[5]-9 HPL[{1,1},zb] Zeta[5],L[1,0,1,1,1,0,0]->HPL[{1,2},z] HPL[{3,1},zb]+HPL[{3},zb] HPL[{1,2,1},z]+HPL[{1,0},z] HPL[{3,1,1},zb]+HPL[{0,0},zb] HPL[{1,2,1,1},z]+HPL[{1},z] HPL[{3,1,1,0},zb]+HPL[{3,1,1,2},zb]+HPL[{0},zb] HPL[{1,2,1,1,0},z]+HPL[{1,2,1,1,0,0},z]-2 HPL[{1},z] HPL[{3},zb] Zeta[3]+2 HPL[{2},zb] HPL[{1,0},z] Zeta[3]+2 HPL[{1,0},z] HPL[{1,1},zb] Zeta[3]+2 HPL[{1},zb] HPL[{1,2},z] Zeta[3]+2 HPL[{1},z] HPL[{2,0},zb] Zeta[3]+2 HPL[{2,2},zb] Zeta[3]+4 HPL[{3,1},zb] Zeta[3]+2 HPL[{1},z] HPL[{1,1,0},zb] Zeta[3]+2 HPL[{1,1,2},zb] Zeta[3]+6 HPL[{1},zb] Zeta[3]^2-6 HPL[{2},zb] Zeta[5],L[1,0,1,1,1,0,1]->HPL[{1,2},zb] HPL[{1,2,1},z]+HPL[{1,2},z] HPL[{1,2,1},zb]+HPL[{1,0},zb] HPL[{1,2,1,1},z]+HPL[{1,0},z] HPL[{1,2,1,1},zb]+HPL[{1},zb] HPL[{1,2,1,1,0},z]+HPL[{1},z] HPL[{1,2,1,1,0},zb]+HPL[{1,2,1,1,2},z]+HPL[{1,2,1,1,2},zb]-4 HPL[{1,0},z] HPL[{1,1},zb] Zeta[3]-6 HPL[{1},zb] HPL[{1,2},z] Zeta[3]-2 HPL[{1},z] HPL[{1,2},zb] Zeta[3]-4 HPL[{1},z] HPL[{1,1,0},zb] Zeta[3]-4 HPL[{1,1,2},zb] Zeta[3]+4 HPL[{1,2,1},zb] Zeta[3]-24 HPL[{1},zb] Zeta[3]^2+6 HPL[{1},z] HPL[{1},zb] Zeta[5],L[1,0,1,1,1,1,0]->HPL[{2,1},zb] HPL[{1,2,1},z]+HPL[{1,2},z] HPL[{2,1,1},zb]+HPL[{2},zb] HPL[{1,2,1,1},z]+HPL[{1,0},z] HPL[{2,1,1,1},zb]+HPL[{0},zb] HPL[{1,2,1,1,1},z]+HPL[{1},z] HPL[{2,1,1,1,0},zb]+HPL[{2,1,1,1,2},zb]+HPL[{1,2,1,1,1,0},z]+2 HPL[{1,0},z] HPL[{1,1},zb] Zeta[3]+2 HPL[{1},zb] HPL[{1,2},z] Zeta[3]-2 HPL[{1},z] HPL[{2,1},zb] Zeta[3]+2 HPL[{1},z] HPL[{1,1,0},zb] Zeta[3]+2 HPL[{1,1,2},zb] Zeta[3]+4 HPL[{2,1,1},zb] Zeta[3]+10 HPL[{1},zb] Zeta[3]^2+10 HPL[{2},zb] Zeta[5],L[1,0,1,1,1,1,1]->HPL[{1,1,1},zb] HPL[{1,2,1},z]+HPL[{1,2},z] HPL[{1,1,1,1},zb]+HPL[{1,1},zb] HPL[{1,2,1,1},z]+HPL[{1,0},z] HPL[{1,1,1,1,1},zb]+HPL[{1},zb] HPL[{1,2,1,1,1},z]+HPL[{1},z] HPL[{1,1,1,1,1,0},zb]+HPL[{1,1,1,1,1,2},zb]+HPL[{1,2,1,1,1,1},z]-2 HPL[{1},z] HPL[{1,1,1},zb] Zeta[3]+4 HPL[{1,1,1,1},zb] Zeta[3]-2 HPL[{1},z] HPL[{1},zb] Zeta[5]+8 HPL[{1,1},zb] Zeta[5],L[1,1,0,0,0,0,0]->HPL[{1},z] HPL[{6},zb]+HPL[{6,1},zb]+HPL[{1,1,0},z] HPL[{0,0,0,0},zb]+HPL[{0,0,0},zb] HPL[{1,1,0,0},z]+HPL[{1,1},z] HPL[{0,0,0,0,0},zb]+HPL[{0,0},zb] HPL[{1,1,0,0,0},z]+HPL[{0},zb] HPL[{1,1,0,0,0,0},z]+HPL[{1,1,0,0,0,0,0},z]+2 HPL[{4},zb] Zeta[3]+2 HPL[{2},zb] Zeta[5],L[1,1,0,0,0,0,1]->HPL[{1},z] HPL[{1,5},zb]+HPL[{1,1,5},z]+HPL[{1,5,1},zb]+HPL[{1,1,0},z] HPL[{1,0,0,0},zb]+HPL[{1,0,0},zb] HPL[{1,1,0,0},z]+HPL[{1,1},z] HPL[{1,0,0,0,0},zb]+HPL[{1,0},zb] HPL[{1,1,0,0,0},z]+HPL[{1},zb] HPL[{1,1,0,0,0,0},z]+2 HPL[{1,3},zb] Zeta[3]+2 HPL[{1,1},zb] Zeta[5],L[1,1,0,0,0,1,0]->HPL[{1},z] HPL[{2,4},zb]+HPL[{0},zb] HPL[{1,1,4},z]+HPL[{1,1,0},z] HPL[{2,0,0},zb]+HPL[{2,4,1},zb]+HPL[{2,0},zb] HPL[{1,1,0,0},z]+HPL[{1,1,4,0},z]+HPL[{1,1},z] HPL[{2,0,0,0},zb]+HPL[{2},zb] HPL[{1,1,0,0,0},z]+2 HPL[{2,2},zb] Zeta[3]-4 HPL[{1},zb] Zeta[3]^2-8 HPL[{1},z] HPL[{1},zb] Zeta[5]-10 HPL[{2},zb] Zeta[5]-8 HPL[{1,1},zb] Zeta[5],L[1,1,0,0,0,1,1]->HPL[{1},zb] HPL[{1,1,4},z]+HPL[{1},z] HPL[{1,1,4},zb]+HPL[{1,1,0},zb] HPL[{1,1,0,0},z]+HPL[{1,1,0},z] HPL[{1,1,0,0},zb]+HPL[{1,1,4,1},z]+HPL[{1,1,4,1},zb]+HPL[{1,1},zb] HPL[{1,1,0,0,0},z]+HPL[{1,1},z] HPL[{1,1,0,0,0},zb]-2 HPL[{1,0},zb] HPL[{1,1},z] Zeta[3]-2 HPL[{1},z] HPL[{1,2},zb] Zeta[3]-2 HPL[{1},zb] HPL[{1,1,0},z] Zeta[3]+2 HPL[{1,1,2},zb] Zeta[3]-2 HPL[{1,2,1},zb] Zeta[3]+12 HPL[{1},zb] Zeta[3]^2+10 HPL[{1},z] HPL[{1},zb] Zeta[5],L[1,1,0,0,1,0,0]->HPL[{1},z] HPL[{3,3},zb]+HPL[{3,0},zb] HPL[{1,1,0},z]+HPL[{0,0},zb] HPL[{1,1,3},z]+HPL[{1,1},z] HPL[{3,0,0},zb]+HPL[{3,3,1},zb]+HPL[{3},zb] HPL[{1,1,0,0},z]+HPL[{0},zb] HPL[{1,1,3,0},z]+HPL[{1,1,3,0,0},z]+2 HPL[{3,1},zb] Zeta[3]+2 HPL[{1},zb] Zeta[3]^2+12 HPL[{1},z] HPL[{1},zb] Zeta[5]+9 HPL[{2},zb] Zeta[5]+12 HPL[{1,1},zb] Zeta[5],L[1,1,0,0,1,0,1]->HPL[{1,0},zb] HPL[{1,1,3},z]+HPL[{1,1,0},z] HPL[{1,2,0},zb]+HPL[{1},z] HPL[{1,2,3},zb]+HPL[{1,2},zb] HPL[{1,1,0,0},z]+HPL[{1},zb] HPL[{1,1,3,0},z]+HPL[{1,1,3,2},z]+HPL[{1,1},z] HPL[{1,2,0,0},zb]+HPL[{1,2,3,1},zb]+4 HPL[{1,0},zb] HPL[{1,1},z] Zeta[3]+4 HPL[{1},z] HPL[{1,2},zb] Zeta[3]+4 HPL[{1},zb] HPL[{1,1,0},z] Zeta[3]+6 HPL[{1,2,1},zb] Zeta[3]-18 HPL[{1},zb] Zeta[3]^2-20 HPL[{1},z] HPL[{1},zb] Zeta[5]-11 HPL[{1,1},zb] Zeta[5],L[1,1,0,0,1,1,0]->HPL[{2},zb] HPL[{1,1,3},z]+HPL[{1,1,0},z] HPL[{2,1,0},zb]+HPL[{1},z] HPL[{2,1,3},zb]+HPL[{2,1},zb] HPL[{1,1,0,0},z]+HPL[{0},zb] HPL[{1,1,3,1},z]+HPL[{1,1},z] HPL[{2,1,0,0},zb]+HPL[{2,1,3,1},zb]+HPL[{1,1,3,1,0},z]-2 HPL[{2},zb] HPL[{1,1},z] Zeta[3]-2 HPL[{1},z] HPL[{2,1},zb] Zeta[3]-HPL[{1},z] HPL[{1},zb] Zeta[5]-HPL[{1,1},zb] Zeta[5],L[1,1,0,0,1,1,1]->HPL[{1,1},zb] HPL[{1,1,3},z]+HPL[{1,1,1},zb] HPL[{1,1,0,0},z]+HPL[{1,1,0},z] HPL[{1,1,1,0},zb]+HPL[{1},z] HPL[{1,1,1,3},zb]+HPL[{1},zb] HPL[{1,1,3,1},z]+HPL[{1,1},z] HPL[{1,1,1,0,0},zb]+HPL[{1,1,1,3,1},zb]+HPL[{1,1,3,1,1},z]-2 HPL[{1,0},zb] HPL[{1,1},z] Zeta[3]-2 HPL[{1,1},z] HPL[{1,1},zb] Zeta[3]-2 HPL[{1},z] HPL[{1,2},zb] Zeta[3]-2 HPL[{1},zb] HPL[{1,1,0},z] Zeta[3]-2 HPL[{1},z] HPL[{1,1,1},zb] Zeta[3]-2 HPL[{1,2,1},zb] Zeta[3]+6 HPL[{1},zb] Zeta[3]^2+5 HPL[{1},z] HPL[{1},zb] Zeta[5]+5 HPL[{1,1},zb] Zeta[5],L[1,1,0,1,0,0,0]->HPL[{1,1},z] HPL[{4,0},zb]+HPL[{1},z] HPL[{4,2},zb]+HPL[{4},zb] HPL[{1,1,0},z]+HPL[{0,0,0},zb] HPL[{1,1,2},z]+HPL[{4,2,1},zb]+HPL[{0,0},zb] HPL[{1,1,2,0},z]+HPL[{0},zb] HPL[{1,1,2,0,0},z]+HPL[{1,1,2,0,0,0},z]-4 HPL[{1},z] HPL[{3},zb] Zeta[3]-6 HPL[{4},zb] Zeta[3]-4 HPL[{3,1},zb] Zeta[3]-4 HPL[{1},zb] Zeta[3]^2-8 HPL[{1},z] HPL[{1},zb] Zeta[5]-11 HPL[{2},zb] Zeta[5]-8 HPL[{1,1},zb] Zeta[5],L[1,1,0,1,0,0,1]->HPL[{1,3},zb] HPL[{1,1,0},z]+HPL[{1,0,0},zb] HPL[{1,1,2},z]+HPL[{1,1},z] HPL[{1,3,0},zb]+HPL[{1},z] HPL[{1,3,2},zb]+HPL[{1,0},zb] HPL[{1,1,2,0},z]+HPL[{1,1,2,3},z]+HPL[{1,3,2,1},zb]+HPL[{1},zb] HPL[{1,1,2,0,0},z]-4 HPL[{1},z] HPL[{1,2},zb] Zeta[3]-6 HPL[{1,3},zb] Zeta[3]-4 HPL[{1,2,1},zb] Zeta[3]+12 HPL[{1},zb] Zeta[3]^2+20 HPL[{1},z] HPL[{1},zb] Zeta[5]+9 HPL[{1,1},zb] Zeta[5],L[1,1,0,1,0,1,0]->HPL[{2,2},zb] HPL[{1,1,0},z]+HPL[{2,0},zb] HPL[{1,1,2},z]+HPL[{1,1},z] HPL[{2,2,0},zb]+HPL[{1},z] HPL[{2,2,2},zb]+HPL[{2},zb] HPL[{1,1,2,0},z]+HPL[{0},zb] HPL[{1,1,2,2},z]+HPL[{2,2,2,1},zb]+HPL[{1,1,2,2,0},z]+4 HPL[{2},zb] HPL[{1,1},z] Zeta[3]-4 HPL[{1,0},zb] HPL[{1,1},z] Zeta[3]-4 HPL[{1},z] HPL[{1,2},zb] Zeta[3]-6 HPL[{2,2},zb] Zeta[3]-4 HPL[{1},zb] HPL[{1,1,0},z] Zeta[3]-4 HPL[{1,2,1},zb] Zeta[3]+24 HPL[{1},zb] Zeta[3]^2+4 HPL[{1},z] HPL[{1},zb] Zeta[5]+15 HPL[{2},zb] Zeta[5]+4 HPL[{1,1},zb] Zeta[5],L[1,1,0,1,0,1,1]->HPL[{1,1,0},zb] HPL[{1,1,2},z]+HPL[{1,1,0},z] HPL[{1,1,2},zb]+HPL[{1,1},zb] HPL[{1,1,2,0},z]+HPL[{1,1},z] HPL[{1,1,2,0},zb]+HPL[{1},zb] HPL[{1,1,2,2},z]+HPL[{1},z] HPL[{1,1,2,2},zb]+HPL[{1,1,2,2,1},z]+HPL[{1,1,2,2,1},zb]+6 HPL[{1,0},zb] HPL[{1,1},z] Zeta[3]+4 HPL[{1,1},z] HPL[{1,1},zb] Zeta[3]+6 HPL[{1},z] HPL[{1,2},zb] Zeta[3]+6 HPL[{1},zb] HPL[{1,1,0},z] Zeta[3]-6 HPL[{1,1,2},zb] Zeta[3]+6 HPL[{1,2,1},zb] Zeta[3]-36 HPL[{1},zb] Zeta[3]^2-15 HPL[{1},z] HPL[{1},zb] Zeta[5],L[1,1,0,1,1,0,0]->HPL[{3,1},zb] HPL[{1,1,0},z]+HPL[{3},zb] HPL[{1,1,2},z]+HPL[{1,1},z] HPL[{3,1,0},zb]+HPL[{1},z] HPL[{3,1,2},zb]+HPL[{0,0},zb] HPL[{1,1,2,1},z]+HPL[{3,1,2,1},zb]+HPL[{0},zb] HPL[{1,1,2,1,0},z]+HPL[{1,1,2,1,0,0},z]+6 HPL[{1},z] HPL[{3},zb] Zeta[3]+2 HPL[{1,0},zb] HPL[{1,1},z] Zeta[3]+2 HPL[{1},z] HPL[{1,2},zb] Zeta[3]+2 HPL[{1},zb] HPL[{1,1,0},z] Zeta[3]+2 HPL[{1,2,1},zb] Zeta[3]-6 HPL[{1},zb] Zeta[3]^2-HPL[{1},z] HPL[{1},zb] Zeta[5]+9 HPL[{2},zb] Zeta[5]-HPL[{1,1},zb] Zeta[5],L[1,1,0,1,1,0,1]->HPL[{1,2},zb] HPL[{1,1,2},z]+HPL[{1,1,0},z] HPL[{1,2,1},zb]+HPL[{1,0},zb] HPL[{1,1,2,1},z]+HPL[{1,1},z] HPL[{1,2,1,0},zb]+HPL[{1},z] HPL[{1,2,1,2},zb]+HPL[{1},zb] HPL[{1,1,2,1,0},z]+HPL[{1,1,2,1,2},z]+HPL[{1,2,1,2,1},zb]-6 HPL[{1,0},zb] HPL[{1,1},z] Zeta[3]-6 HPL[{1},zb] HPL[{1,1,0},z] Zeta[3]-6 HPL[{1,2,1},zb] Zeta[3]+18 HPL[{1},zb] Zeta[3]^2+9 HPL[{1,1},zb] Zeta[5],L[1,1,0,1,1,1,0]->HPL[{2,1},zb] HPL[{1,1,2},z]+HPL[{1,1,0},z] HPL[{2,1,1},zb]+HPL[{2},zb] HPL[{1,1,2,1},z]+HPL[{1,1},z] HPL[{2,1,1,0},zb]+HPL[{1},z] HPL[{2,1,1,2},zb]+HPL[{0},zb] HPL[{1,1,2,1,1},z]+HPL[{2,1,1,2,1},zb]+HPL[{1,1,2,1,1,0},z]-2 HPL[{2},zb] HPL[{1,1},z] Zeta[3]+2 HPL[{1,0},zb] HPL[{1,1},z] Zeta[3]+2 HPL[{1},z] HPL[{1,2},zb] Zeta[3]+4 HPL[{1},z] HPL[{2,1},zb] Zeta[3]+2 HPL[{1},zb] HPL[{1,1,0},z] Zeta[3]+2 HPL[{1,2,1},zb] Zeta[3]-2 HPL[{2,1,1},zb] Zeta[3]-8 HPL[{1},zb] Zeta[3]^2-6 HPL[{1},z] HPL[{1},zb] Zeta[5]-20 HPL[{2},zb] Zeta[5]-6 HPL[{1,1},zb] Zeta[5],L[1,1,0,1,1,1,1]->HPL[{1,1,1},zb] HPL[{1,1,2},z]+HPL[{1,1,0},z] HPL[{1,1,1,1},zb]+HPL[{1,1},zb] HPL[{1,1,2,1},z]+HPL[{1,1},z] HPL[{1,1,1,1,0},zb]+HPL[{1},z] HPL[{1,1,1,1,2},zb]+HPL[{1},zb] HPL[{1,1,2,1,1},z]+HPL[{1,1,1,1,2,1},zb]+HPL[{1,1,2,1,1,1},z]-2 HPL[{1,1},z] HPL[{1,1},zb] Zeta[3]+4 HPL[{1},z] HPL[{1,1,1},zb] Zeta[3]-2 HPL[{1,1,1,1},zb] Zeta[3]+10 HPL[{1},z] HPL[{1},zb] Zeta[5]-10 HPL[{1,1},zb] Zeta[5],L[1,1,1,0,0,0,0]->HPL[{5},zb] HPL[{1,1},z]+HPL[{1},z] HPL[{5,1},zb]+HPL[{5,1,1},zb]+HPL[{1,1,1},z] HPL[{0,0,0,0},zb]+HPL[{0,0,0},zb] HPL[{1,1,1,0},z]+HPL[{0,0},zb] HPL[{1,1,1,0,0},z]+HPL[{0},zb] HPL[{1,1,1,0,0,0},z]+HPL[{1,1,1,0,0,0,0},z]+2 HPL[{1},z] HPL[{3},zb] Zeta[3]+2 HPL[{4},zb] Zeta[3]+2 HPL[{3,1},zb] Zeta[3]+2 HPL[{1},zb] Zeta[3]^2+2 HPL[{1},z] HPL[{1},zb] Zeta[5]+4 HPL[{2},zb] Zeta[5]+2 HPL[{1,1},zb] Zeta[5],L[1,1,1,0,0,0,1]->HPL[{1,1},z] HPL[{1,4},zb]+HPL[{1},z] HPL[{1,4,1},zb]+HPL[{1,1,1},z] HPL[{1,0,0,0},zb]+HPL[{1,0,0},zb] HPL[{1,1,1,0},z]+HPL[{1,1,1,4},z]+HPL[{1,4,1,1},zb]+HPL[{1,0},zb] HPL[{1,1,1,0,0},z]+HPL[{1},zb] HPL[{1,1,1,0,0,0},z]+2 HPL[{1},z] HPL[{1,2},zb] Zeta[3]+2 HPL[{1,3},zb] Zeta[3]+2 HPL[{1,2,1},zb] Zeta[3]-6 HPL[{1},zb] Zeta[3]^2-10 HPL[{1},z] HPL[{1},zb] Zeta[5]-6 HPL[{1,1},zb] Zeta[5],L[1,1,1,0,0,1,0]->HPL[{1,1},z] HPL[{2,3},zb]+HPL[{1,1,1},z] HPL[{2,0,0},zb]+HPL[{1},z] HPL[{2,3,1},zb]+HPL[{2,0},zb] HPL[{1,1,1,0},z]+HPL[{0},zb] HPL[{1,1,1,3},z]+HPL[{2,3,1,1},zb]+HPL[{2},zb] HPL[{1,1,1,0,0},z]+HPL[{1,1,1,3,0},z]+2 HPL[{1},z] HPL[{2,1},zb] Zeta[3]+2 HPL[{2,2},zb] Zeta[3]+2 HPL[{2,1,1},zb] Zeta[3]-2 HPL[{1},zb] Zeta[3]^2+9 HPL[{1},z] HPL[{1},zb] Zeta[5]-5 HPL[{2},zb] Zeta[5]+9 HPL[{1,1},zb] Zeta[5],L[1,1,1,0,0,1,1]->HPL[{1,1},z] HPL[{1,1,3},zb]+HPL[{1,1,1},z] HPL[{1,1,0,0},zb]+HPL[{1,1,0},zb] HPL[{1,1,1,0},z]+HPL[{1},zb] HPL[{1,1,1,3},z]+HPL[{1},z] HPL[{1,1,3,1},zb]+HPL[{1,1},zb] HPL[{1,1,1,0,0},z]+HPL[{1,1,1,3,1},z]+HPL[{1,1,3,1,1},zb]-2 HPL[{1,1},z] HPL[{1,1},zb] Zeta[3]-2 HPL[{1},zb] HPL[{1,1,1},z] Zeta[3]+2 HPL[{1,1,2},zb] Zeta[3]+6 HPL[{1},zb] Zeta[3]^2-5 HPL[{1,1},zb] Zeta[5],L[1,1,1,0,1,0,0]->HPL[{1,1},z] HPL[{3,2},zb]+HPL[{3,0},zb] HPL[{1,1,1},z]+HPL[{1},z] HPL[{3,2,1},zb]+HPL[{3},zb] HPL[{1,1,1,0},z]+HPL[{0,0},zb] HPL[{1,1,1,2},z]+HPL[{3,2,1,1},zb]+HPL[{0},zb] HPL[{1,1,1,2,0},z]+HPL[{1,1,1,2,0,0},z]-6 HPL[{1},z] HPL[{3},zb] Zeta[3]-4 HPL[{2},zb] HPL[{1,1},z] Zeta[3]-4 HPL[{1},z] HPL[{2,1},zb] Zeta[3]-4 HPL[{3,1},zb] Zeta[3]-4 HPL[{2,1,1},zb] Zeta[3]-8 HPL[{1},zb] Zeta[3]^2-11 HPL[{1},z] HPL[{1},zb] Zeta[5]-11 HPL[{2},zb] Zeta[5]-11 HPL[{1,1},zb] Zeta[5],L[1,1,1,0,1,0,1]->HPL[{1,1,1},z] HPL[{1,2,0},zb]+HPL[{1,1},z] HPL[{1,2,2},zb]+HPL[{1,2},zb] HPL[{1,1,1,0},z]+HPL[{1,0},zb] HPL[{1,1,1,2},z]+HPL[{1},z] HPL[{1,2,2,1},zb]+HPL[{1},zb] HPL[{1,1,1,2,0},z]+HPL[{1,1,1,2,2},z]+HPL[{1,2,2,1,1},zb]-6 HPL[{1},z] HPL[{1,2},zb] Zeta[3]+4 HPL[{1},zb] HPL[{1,1,1},z] Zeta[3]-4 HPL[{1,2,1},zb] Zeta[3]+12 HPL[{1},zb] Zeta[3]^2+15 HPL[{1},z] HPL[{1},zb] Zeta[5]+4 HPL[{1,1},zb] Zeta[5],L[1,1,1,0,1,1,0]->HPL[{1,1,1},z] HPL[{2,1,0},zb]+HPL[{1,1},z] HPL[{2,1,2},zb]+HPL[{2,1},zb] HPL[{1,1,1,0},z]+HPL[{2},zb] HPL[{1,1,1,2},z]+HPL[{1},z] HPL[{2,1,2,1},zb]+HPL[{0},zb] HPL[{1,1,1,2,1},z]+HPL[{2,1,2,1,1},zb]+HPL[{1,1,1,2,1,0},z]+6 HPL[{2},zb] HPL[{1,1},z] Zeta[3]+2 HPL[{2,1,1},zb] Zeta[3]+2 HPL[{1},zb] Zeta[3]^2+9 HPL[{1},z] HPL[{1},zb] Zeta[5]+20 HPL[{2},zb] Zeta[5]+9 HPL[{1,1},zb] Zeta[5],L[1,1,1,0,1,1,1]->HPL[{1,1,1},zb] HPL[{1,1,1,0},z]+HPL[{1,1,1},z] HPL[{1,1,1,0},zb]+HPL[{1,1},zb] HPL[{1,1,1,2},z]+HPL[{1,1},z] HPL[{1,1,1,2},zb]+HPL[{1},zb] HPL[{1,1,1,2,1},z]+HPL[{1},z] HPL[{1,1,1,2,1},zb]+HPL[{1,1,1,2,1,1},z]+HPL[{1,1,1,2,1,1},zb]+4 HPL[{1,1},z] HPL[{1,1},zb] Zeta[3]-2 HPL[{1},zb] HPL[{1,1,1},z] Zeta[3]-2 HPL[{1},z] HPL[{1,1,1},zb] Zeta[3]-20 HPL[{1},z] HPL[{1},zb] Zeta[5],L[1,1,1,1,0,0,0]->HPL[{1,1},z] HPL[{4,1},zb]+HPL[{4},zb] HPL[{1,1,1},z]+HPL[{1},z] HPL[{4,1,1},zb]+HPL[{0,0,0},zb] HPL[{1,1,1,1},z]+HPL[{4,1,1,1},zb]+HPL[{0,0},zb] HPL[{1,1,1,1,0},z]+HPL[{0},zb] HPL[{1,1,1,1,0,0},z]+HPL[{1,1,1,1,0,0,0},z]+2 HPL[{1},z] HPL[{3},zb] Zeta[3]+2 HPL[{2},zb] HPL[{1,1},z] Zeta[3]+2 HPL[{1},z] HPL[{2,1},zb] Zeta[3]+2 HPL[{3,1},zb] Zeta[3]+2 HPL[{2,1,1},zb] Zeta[3]+4 HPL[{1},zb] Zeta[3]^2+4 HPL[{1},z] HPL[{1},zb] Zeta[5]+4 HPL[{2},zb] Zeta[5]+4 HPL[{1,1},zb] Zeta[5],L[1,1,1,1,0,0,1]->HPL[{1,3},zb] HPL[{1,1,1},z]+HPL[{1,1},z] HPL[{1,3,1},zb]+HPL[{1,0,0},zb] HPL[{1,1,1,1},z]+HPL[{1},z] HPL[{1,3,1,1},zb]+HPL[{1,0},zb] HPL[{1,1,1,1,0},z]+HPL[{1,1,1,1,3},z]+HPL[{1,3,1,1,1},zb]+HPL[{1},zb] HPL[{1,1,1,1,0,0},z]+2 HPL[{1,1},z] HPL[{1,1},zb] Zeta[3]+2 HPL[{1},z] HPL[{1,2},zb] Zeta[3]+2 HPL[{1},z] HPL[{1,1,1},zb] Zeta[3]+2 HPL[{1,2,1},zb] Zeta[3]+2 HPL[{1,1,1,1},zb] Zeta[3]-6 HPL[{1},zb] Zeta[3]^2-5 HPL[{1},z] HPL[{1},zb] Zeta[5]-HPL[{1,1},zb] Zeta[5],L[1,1,1,1,0,1,0]->HPL[{2,2},zb] HPL[{1,1,1},z]+HPL[{1,1},z] HPL[{2,2,1},zb]+HPL[{2,0},zb] HPL[{1,1,1,1},z]+HPL[{1},z] HPL[{2,2,1,1},zb]+HPL[{2},zb] HPL[{1,1,1,1,0},z]+HPL[{0},zb] HPL[{1,1,1,1,2},z]+HPL[{2,2,1,1,1},zb]+HPL[{1,1,1,1,2,0},z]-6 HPL[{2},zb] HPL[{1,1},z] Zeta[3]-4 HPL[{1,1},z] HPL[{1,1},zb] Zeta[3]-4 HPL[{1},z] HPL[{2,1},zb] Zeta[3]-4 HPL[{1},zb] HPL[{1,1,1},z] Zeta[3]-4 HPL[{1},z] HPL[{1,1,1},zb] Zeta[3]-4 HPL[{2,1,1},zb] Zeta[3]-4 HPL[{1,1,1,1},zb] Zeta[3]-4 HPL[{1},zb] Zeta[3]^2-11 HPL[{1},z] HPL[{1},zb] Zeta[5]-10 HPL[{2},zb] Zeta[5]-11 HPL[{1,1},zb] Zeta[5],L[1,1,1,1,0,1,1]->HPL[{1,1,1},z] HPL[{1,1,2},zb]+HPL[{1,1,0},zb] HPL[{1,1,1,1},z]+HPL[{1,1},z] HPL[{1,1,2,1},zb]+HPL[{1,1},zb] HPL[{1,1,1,1,0},z]+HPL[{1},zb] HPL[{1,1,1,1,2},z]+HPL[{1},z] HPL[{1,1,2,1,1},zb]+HPL[{1,1,1,1,2,1},z]+HPL[{1,1,2,1,1,1},zb]+6 HPL[{1},zb] HPL[{1,1,1},z] Zeta[3]+2 HPL[{1},z] HPL[{1,1,1},zb] Zeta[3]+2 HPL[{1,1,1,1},zb] Zeta[3]+20 HPL[{1},z] HPL[{1},zb] Zeta[5]+10 HPL[{1,1},zb] Zeta[5],L[1,1,1,1,1,0,0]->HPL[{3,1},zb] HPL[{1,1,1},z]+HPL[{1,1},z] HPL[{3,1,1},zb]+HPL[{3},zb] HPL[{1,1,1,1},z]+HPL[{1},z] HPL[{3,1,1,1},zb]+HPL[{0,0},zb] HPL[{1,1,1,1,1},z]+HPL[{3,1,1,1,1},zb]+HPL[{0},zb] HPL[{1,1,1,1,1,0},z]+HPL[{1,1,1,1,1,0,0},z]+2 HPL[{2},zb] HPL[{1,1},z] Zeta[3]+2 HPL[{1,1},z] HPL[{1,1},zb] Zeta[3]+2 HPL[{1},z] HPL[{2,1},zb] Zeta[3]+2 HPL[{1},zb] HPL[{1,1,1},z] Zeta[3]+2 HPL[{1},z] HPL[{1,1,1},zb] Zeta[3]+2 HPL[{2,1,1},zb] Zeta[3]+2 HPL[{1,1,1,1},zb] Zeta[3]+2 HPL[{1},zb] Zeta[3]^2+4 HPL[{1},z] HPL[{1},zb] Zeta[5]+2 HPL[{2},zb] Zeta[5]+4 HPL[{1,1},zb] Zeta[5],L[1,1,1,1,1,0,1]->HPL[{1,1,1},z] HPL[{1,2,1},zb]+HPL[{1,2},zb] HPL[{1,1,1,1},z]+HPL[{1,1},z] HPL[{1,2,1,1},zb]+HPL[{1,0},zb] HPL[{1,1,1,1,1},z]+HPL[{1},z] HPL[{1,2,1,1,1},zb]+HPL[{1},zb] HPL[{1,1,1,1,1,0},z]+HPL[{1,1,1,1,1,2},z]+HPL[{1,2,1,1,1,1},zb]-4 HPL[{1,1},z] HPL[{1,1},zb] Zeta[3]-6 HPL[{1},zb] HPL[{1,1,1},z] Zeta[3]-4 HPL[{1},z] HPL[{1,1,1},zb] Zeta[3]-4 HPL[{1,1,1,1},zb] Zeta[3]-10 HPL[{1},z] HPL[{1},zb] Zeta[5]-8 HPL[{1,1},zb] Zeta[5],L[1,1,1,1,1,1,0]->HPL[{1,1,1},z] HPL[{2,1,1},zb]+HPL[{2,1},zb] HPL[{1,1,1,1},z]+HPL[{1,1},z] HPL[{2,1,1,1},zb]+HPL[{2},zb] HPL[{1,1,1,1,1},z]+HPL[{1},z] HPL[{2,1,1,1,1},zb]+HPL[{0},zb] HPL[{1,1,1,1,1,1},z]+HPL[{2,1,1,1,1,1},zb]+HPL[{1,1,1,1,1,1,0},z]+2 HPL[{1,1},z] HPL[{1,1},zb] Zeta[3]+2 HPL[{1},zb] HPL[{1,1,1},z] Zeta[3]+2 HPL[{1},z] HPL[{1,1,1},zb] Zeta[3]+2 HPL[{1,1,1,1},zb] Zeta[3]+2 HPL[{1},z] HPL[{1},zb] Zeta[5]+2 HPL[{1,1},zb] Zeta[5],L[1,1,1,1,1,1,1]->HPL[{1,1,1},zb] HPL[{1,1,1,1},z]+HPL[{1,1,1},z] HPL[{1,1,1,1},zb]+HPL[{1,1},zb] HPL[{1,1,1,1,1},z]+HPL[{1,1},z] HPL[{1,1,1,1,1},zb]+HPL[{1},zb] HPL[{1,1,1,1,1,1},z]+HPL[{1},z] HPL[{1,1,1,1,1,1},zb]+HPL[{1,1,1,1,1,1,1},z]+HPL[{1,1,1,1,1,1,1},zb],L[0,0,0,0,0,0,0,0]->HPL[{0,0,0,0},z] HPL[{0,0,0,0},zb]+HPL[{0,0,0},zb] HPL[{0,0,0,0,0},z]+HPL[{0,0,0},z] HPL[{0,0,0,0,0},zb]+HPL[{0,0},zb] HPL[{0,0,0,0,0,0},z]+HPL[{0,0},z] HPL[{0,0,0,0,0,0},zb]+HPL[{0},zb] HPL[{0,0,0,0,0,0,0},z]+HPL[{0},z] HPL[{0,0,0,0,0,0,0},zb]+HPL[{0,0,0,0,0,0,0,0},z]+HPL[{0,0,0,0,0,0,0,0},zb],L[0,0,0,0,0,0,0,1]->HPL[{8},z]+HPL[{0,0,0,0},z] HPL[{1,0,0,0},zb]+HPL[{1,0,0},zb] HPL[{0,0,0,0,0},z]+HPL[{0,0,0},z] HPL[{1,0,0,0,0},zb]+HPL[{1,0},zb] HPL[{0,0,0,0,0,0},z]+HPL[{0,0},z] HPL[{1,0,0,0,0,0},zb]+HPL[{1},zb] HPL[{0,0,0,0,0,0,0},z]+HPL[{0},z] HPL[{1,0,0,0,0,0,0},zb]+HPL[{1,0,0,0,0,0,0,0},zb],L[0,0,0,0,0,0,1,0]->HPL[{0},zb] HPL[{7},z]+HPL[{7,0},z]+HPL[{2,0,0},zb] HPL[{0,0,0,0},z]+HPL[{0,0,0},z] HPL[{2,0,0,0},zb]+HPL[{2,0},zb] HPL[{0,0,0,0,0},z]+HPL[{0,0},z] HPL[{2,0,0,0,0},zb]+HPL[{2},zb] HPL[{0,0,0,0,0,0},z]+HPL[{0},z] HPL[{2,0,0,0,0,0},zb]+HPL[{2,0,0,0,0,0,0},zb],L[0,0,0,0,0,0,1,1]->HPL[{1},zb] HPL[{7},z]+HPL[{7,1},z]+HPL[{0,0,0,0},z] HPL[{1,1,0,0},zb]+HPL[{1,1,0},zb] HPL[{0,0,0,0,0},z]+HPL[{0,0,0},z] HPL[{1,1,0,0,0},zb]+HPL[{1,1},zb] HPL[{0,0,0,0,0,0},z]+HPL[{0,0},z] HPL[{1,1,0,0,0,0},zb]+HPL[{0},z] HPL[{1,1,0,0,0,0,0},zb]+HPL[{1,1,0,0,0,0,0,0},zb]-2 HPL[{1,0},zb] HPL[{0,0,0},z] Zeta[3]-2 HPL[{0,0},z] HPL[{1,0,0},zb] Zeta[3]-2 HPL[{1},zb] HPL[{0,0,0,0},z] Zeta[3]-2 HPL[{0},z] HPL[{1,0,0,0},zb] Zeta[3]-2 HPL[{1,0,0,0,0},zb] Zeta[3]-2 HPL[{1},zb] HPL[{0,0},z] Zeta[5]-2 HPL[{0},z] HPL[{1,0},zb] Zeta[5]-2 HPL[{1,0,0},zb] Zeta[5]-2 HPL[{1},zb] Zeta[7],L[0,0,0,0,0,1,0,0]->HPL[{6},z] HPL[{0,0},zb]+HPL[{0},zb] HPL[{6,0},z]+HPL[{0,0,0},z] HPL[{3,0,0},zb]+HPL[{6,0,0},z]+HPL[{3,0},zb] HPL[{0,0,0,0},z]+HPL[{0,0},z] HPL[{3,0,0,0},zb]+HPL[{3},zb] HPL[{0,0,0,0,0},z]+HPL[{0},z] HPL[{3,0,0,0,0},zb]+HPL[{3,0,0,0,0,0},zb],L[0,0,0,0,0,1,0,1]->HPL[{6},z] HPL[{1,0},zb]+HPL[{1},zb] HPL[{6,0},z]+HPL[{6,2},z]+HPL[{1,2,0},zb] HPL[{0,0,0,0},z]+HPL[{0,0,0},z] HPL[{1,2,0,0},zb]+HPL[{1,2},zb] HPL[{0,0,0,0,0},z]+HPL[{0,0},z] HPL[{1,2,0,0,0},zb]+HPL[{0},z] HPL[{1,2,0,0,0,0},zb]+HPL[{1,2,0,0,0,0,0},zb]+4 HPL[{1,0},zb] HPL[{0,0,0},z] Zeta[3]+4 HPL[{0,0},z] HPL[{1,0,0},zb] Zeta[3]+4 HPL[{1},zb] HPL[{0,0,0,0},z] Zeta[3]+4 HPL[{0},z] HPL[{1,0,0,0},zb] Zeta[3]+4 HPL[{1,0,0,0,0},zb] Zeta[3]+8 HPL[{1},zb] HPL[{0,0},z] Zeta[5]+8 HPL[{0},z] HPL[{1,0},zb] Zeta[5]+8 HPL[{1,0,0},zb] Zeta[5]+12 HPL[{1},zb] Zeta[7],L[0,0,0,0,0,1,1,0]->HPL[{2},zb] HPL[{6},z]+HPL[{0},zb] HPL[{6,1},z]+HPL[{6,1,0},z]+HPL[{2,1,0},zb] HPL[{0,0,0,0},z]+HPL[{0,0,0},z] HPL[{2,1,0,0},zb]+HPL[{2,1},zb] HPL[{0,0,0,0,0},z]+HPL[{0,0},z] HPL[{2,1,0,0,0},zb]+HPL[{0},z] HPL[{2,1,0,0,0,0},zb]+HPL[{2,1,0,0,0,0,0},zb]-2 HPL[{0,0},z] HPL[{2,0},zb] Zeta[3]-2 HPL[{2},zb] HPL[{0,0,0},z] Zeta[3]-2 HPL[{0},z] HPL[{2,0,0},zb] Zeta[3]-2 HPL[{2,0,0,0},zb] Zeta[3]-2 HPL[{0},z] HPL[{2},zb] Zeta[5]-2 HPL[{2,0},zb] Zeta[5],L[0,0,0,0,0,1,1,1]->HPL[{6},z] HPL[{1,1},zb]+HPL[{1},zb] HPL[{6,1},z]+HPL[{6,1,1},z]+HPL[{0,0,0,0},z] HPL[{1,1,1,0},zb]+HPL[{1,1,1},zb] HPL[{0,0,0,0,0},z]+HPL[{0,0,0},z] HPL[{1,1,1,0,0},zb]+HPL[{0,0},z] HPL[{1,1,1,0,0,0},zb]+HPL[{0},z] HPL[{1,1,1,0,0,0,0},zb]+HPL[{1,1,1,0,0,0,0,0},zb]-2 HPL[{1,0},zb] HPL[{0,0,0},z] Zeta[3]-2 HPL[{1,1},zb] HPL[{0,0,0},z] Zeta[3]-2 HPL[{0,0},z] HPL[{1,0,0},zb] Zeta[3]-2 HPL[{0,0},z] HPL[{1,1,0},zb] Zeta[3]-2 HPL[{1},zb] HPL[{0,0,0,0},z] Zeta[3]-2 HPL[{0},z] HPL[{1,0,0,0},zb] Zeta[3]-2 HPL[{0},z] HPL[{1,1,0,0},zb] Zeta[3]-2 HPL[{1,0,0,0,0},zb] Zeta[3]-2 HPL[{1,1,0,0,0},zb] Zeta[3]+2 HPL[{0},z] HPL[{1},zb] Zeta[3]^2+2 HPL[{1,0},zb] Zeta[3]^2-4 HPL[{1},zb] HPL[{0,0},z] Zeta[5]-4 HPL[{0},z] HPL[{1,0},zb] Zeta[5]-2 HPL[{0},z] HPL[{1,1},zb] Zeta[5]-4 HPL[{1,0,0},zb] Zeta[5]-2 HPL[{1,1,0},zb] Zeta[5]-6 HPL[{1},zb] Zeta[7],L[0,0,0,0,1,0,0,0]->HPL[{0,0},zb] HPL[{5,0},z]+HPL[{4,0},zb] HPL[{0,0,0},z]+HPL[{5},z] HPL[{0,0,0},zb]+HPL[{0,0},z] HPL[{4,0,0},zb]+HPL[{0},zb] HPL[{5,0,0},z]+HPL[{4},zb] HPL[{0,0,0,0},z]+HPL[{0},z] HPL[{4,0,0,0},zb]+HPL[{5,0,0,0},z]+HPL[{4,0,0,0,0},zb],L[0,0,0,0,1,0,0,1]->HPL[{1,0},zb] HPL[{5,0},z]+HPL[{5,3},z]+HPL[{5},z] HPL[{1,0,0},zb]+HPL[{0,0,0},z] HPL[{1,3,0},zb]+HPL[{1},zb] HPL[{5,0,0},z]+HPL[{1,3},zb] HPL[{0,0,0,0},z]+HPL[{0,0},z] HPL[{1,3,0,0},zb]+HPL[{0},z] HPL[{1,3,0,0,0},zb]+HPL[{1,3,0,0,0,0},zb]-12 HPL[{1},zb] HPL[{0,0},z] Zeta[5]-12 HPL[{0},z] HPL[{1,0},zb] Zeta[5]-12 HPL[{1,0,0},zb] Zeta[5]-30 HPL[{1},zb] Zeta[7],L[0,0,0,0,1,0,1,0]->HPL[{5},z] HPL[{2,0},zb]+HPL[{2},zb] HPL[{5,0},z]+HPL[{0},zb] HPL[{5,2},z]+HPL[{0,0,0},z] HPL[{2,2,0},zb]+HPL[{5,2,0},z]+HPL[{2,2},zb] HPL[{0,0,0,0},z]+HPL[{0,0},z] HPL[{2,2,0,0},zb]+HPL[{0},z] HPL[{2,2,0,0,0},zb]+HPL[{2,2,0,0,0,0},zb]+4 HPL[{0,0},z] HPL[{2,0},zb] Zeta[3]+4 HPL[{2},zb] HPL[{0,0,0},z] Zeta[3]-4 HPL[{1,0},zb] HPL[{0,0,0},z] Zeta[3]-4 HPL[{0,0},z] HPL[{1,0,0},zb] Zeta[3]+4 HPL[{0},z] HPL[{2,0,0},zb] Zeta[3]-4 HPL[{1},zb] HPL[{0,0,0,0},z] Zeta[3]-4 HPL[{0},z] HPL[{1,0,0,0},zb] Zeta[3]+4 HPL[{2,0,0,0},zb] Zeta[3]-4 HPL[{1,0,0,0,0},zb] Zeta[3]+8 HPL[{0},z] HPL[{2},zb] Zeta[5]+8 HPL[{2,0},zb] Zeta[5],L[0,0,0,0,1,0,1,1]->HPL[{1,1},zb] HPL[{5,0},z]+HPL[{1},zb] HPL[{5,2},z]+HPL[{5},z] HPL[{1,1,0},zb]+HPL[{5,2,1},z]+HPL[{1,1,2},zb] HPL[{0,0,0,0},z]+HPL[{0,0,0},z] HPL[{1,1,2,0},zb]+HPL[{0,0},z] HPL[{1,1,2,0,0},zb]+HPL[{0},z] HPL[{1,1,2,0,0,0},zb]+HPL[{1,1,2,0,0,0,0},zb]+6 HPL[{1,0},zb] HPL[{0,0,0},z] Zeta[3]+4 HPL[{1,1},zb] HPL[{0,0,0},z] Zeta[3]+6 HPL[{0,0},z] HPL[{1,0,0},zb] Zeta[3]+4 HPL[{0,0},z] HPL[{1,1,0},zb] Zeta[3]+6 HPL[{1},zb] HPL[{0,0,0,0},z] Zeta[3]+6 HPL[{0},z] HPL[{1,0,0,0},zb] Zeta[3]+4 HPL[{0},z] HPL[{1,1,0,0},zb] Zeta[3]+6 HPL[{1,0,0,0,0},zb] Zeta[3]+4 HPL[{1,1,0,0,0},zb] Zeta[3]-4 HPL[{0},z] HPL[{1},zb] Zeta[3]^2-4 HPL[{1,0},zb] Zeta[3]^2+11 HPL[{1},zb] HPL[{0,0},z] Zeta[5]+11 HPL[{0},z] HPL[{1,0},zb] Zeta[5]+8 HPL[{0},z] HPL[{1,1},zb] Zeta[5]+11 HPL[{1,0,0},zb] Zeta[5]+8 HPL[{1,1,0},zb] Zeta[5]+22 HPL[{1},zb] Zeta[7],L[0,0,0,0,1,1,0,0]->HPL[{3},zb] HPL[{5},z]+HPL[{0,0},zb] HPL[{5,1},z]+HPL[{0,0,0},z] HPL[{3,1,0},zb]+HPL[{0},zb] HPL[{5,1,0},z]+HPL[{3,1},zb] HPL[{0,0,0,0},z]+HPL[{0,0},z] HPL[{3,1,0,0},zb]+HPL[{5,1,0,0},z]+HPL[{0},z] HPL[{3,1,0,0,0},zb]+HPL[{3,1,0,0,0,0},zb]-2 HPL[{3},zb] HPL[{0,0},z] Zeta[3]-2 HPL[{0},z] HPL[{3,0},zb] Zeta[3]+2 HPL[{1,0},zb] HPL[{0,0,0},z] Zeta[3]+2 HPL[{0,0},z] HPL[{1,0,0},zb] Zeta[3]-2 HPL[{3,0,0},zb] Zeta[3]+2 HPL[{1},zb] HPL[{0,0,0,0},z] Zeta[3]+2 HPL[{0},z] HPL[{1,0,0,0},zb] Zeta[3]+2 HPL[{1,0,0,0,0},zb] Zeta[3]-2 HPL[{3},zb] Zeta[5],L[0,0,0,0,1,1,0,1]->HPL[{5},z] HPL[{1,2},zb]+HPL[{1,0},zb] HPL[{5,1},z]+HPL[{1},zb] HPL[{5,1,0},z]+HPL[{5,1,2},z]+HPL[{1,2,1},zb] HPL[{0,0,0,0},z]+HPL[{0,0,0},z] HPL[{1,2,1,0},zb]+HPL[{0,0},z] HPL[{1,2,1,0,0},zb]+HPL[{0},z] HPL[{1,2,1,0,0,0},zb]+HPL[{1,2,1,0,0,0,0},zb]-2 HPL[{0,0},z] HPL[{1,2},zb] Zeta[3]-6 HPL[{1,0},zb] HPL[{0,0,0},z] Zeta[3]-6 HPL[{0,0},z] HPL[{1,0,0},zb] Zeta[3]-2 HPL[{0},z] HPL[{1,2,0},zb] Zeta[3]-6 HPL[{1},zb] HPL[{0,0,0,0},z] Zeta[3]-6 HPL[{0},z] HPL[{1,0,0,0},zb] Zeta[3]-2 HPL[{1,2,0,0},zb] Zeta[3]-6 HPL[{1,0,0,0,0},zb] Zeta[3]-4 HPL[{0},z] HPL[{1},zb] Zeta[3]^2-4 HPL[{1,0},zb] Zeta[3]^2+HPL[{1},zb] HPL[{0,0},z] Zeta[5]+HPL[{0},z] HPL[{1,0},zb] Zeta[5]-2 HPL[{1,2},zb] Zeta[5]+HPL[{1,0,0},zb] Zeta[5]+8 HPL[{1},zb] Zeta[7],L[0,0,0,0,1,1,1,0]->HPL[{5},z] HPL[{2,1},zb]+HPL[{2},zb] HPL[{5,1},z]+HPL[{0},zb] HPL[{5,1,1},z]+HPL[{2,1,1},zb] HPL[{0,0,0,0},z]+HPL[{0,0,0},z] HPL[{2,1,1,0},zb]+HPL[{5,1,1,0},z]+HPL[{0,0},z] HPL[{2,1,1,0,0},zb]+HPL[{0},z] HPL[{2,1,1,0,0,0},zb]+HPL[{2,1,1,0,0,0,0},zb]-2 HPL[{0,0},z] HPL[{2,0},zb] Zeta[3]-2 HPL[{0,0},z] HPL[{2,1},zb] Zeta[3]-2 HPL[{2},zb] HPL[{0,0,0},z] Zeta[3]+2 HPL[{1,0},zb] HPL[{0,0,0},z] Zeta[3]+2 HPL[{0,0},z] HPL[{1,0,0},zb] Zeta[3]-2 HPL[{0},z] HPL[{2,0,0},zb] Zeta[3]-2 HPL[{0},z] HPL[{2,1,0},zb] Zeta[3]+2 HPL[{1},zb] HPL[{0,0,0,0},z] Zeta[3]+2 HPL[{0},z] HPL[{1,0,0,0},zb] Zeta[3]-2 HPL[{2,0,0,0},zb] Zeta[3]-2 HPL[{2,1,0,0},zb] Zeta[3]+2 HPL[{1,0,0,0,0},zb] Zeta[3]+2 HPL[{2},zb] Zeta[3]^2-4 HPL[{0},z] HPL[{2},zb] Zeta[5]-4 HPL[{2,0},zb] Zeta[5]-2 HPL[{2,1},zb] Zeta[5],L[0,0,0,0,1,1,1,1]->HPL[{1,1},zb] HPL[{5,1},z]+HPL[{5},z] HPL[{1,1,1},zb]+HPL[{1},zb] HPL[{5,1,1},z]+HPL[{0,0,0,0},z] HPL[{1,1,1,1},zb]+HPL[{5,1,1,1},z]+HPL[{0,0,0},z] HPL[{1,1,1,1,0},zb]+HPL[{0,0},z] HPL[{1,1,1,1,0,0},zb]+HPL[{0},z] HPL[{1,1,1,1,0,0,0},zb]+HPL[{1,1,1,1,0,0,0,0},zb]-2 HPL[{1,1},zb] HPL[{0,0,0},z] Zeta[3]-2 HPL[{0,0},z] HPL[{1,1,0},zb] Zeta[3]-2 HPL[{0,0},z] HPL[{1,1,1},zb] Zeta[3]-2 HPL[{0},z] HPL[{1,1,0,0},zb] Zeta[3]-2 HPL[{0},z] HPL[{1,1,1,0},zb] Zeta[3]-2 HPL[{1,1,0,0,0},zb] Zeta[3]-2 HPL[{1,1,1,0,0},zb] Zeta[3]+4 HPL[{0},z] HPL[{1},zb] Zeta[3]^2+4 HPL[{1,0},zb] Zeta[3]^2+2 HPL[{1,1},zb] Zeta[3]^2-4 HPL[{1},zb] HPL[{0,0},z] Zeta[5]-4 HPL[{0},z] HPL[{1,0},zb] Zeta[5]-4 HPL[{0},z] HPL[{1,1},zb] Zeta[5]-4 HPL[{1,0,0},zb] Zeta[5]-4 HPL[{1,1,0},zb] Zeta[5]-2 HPL[{1,1,1},zb] Zeta[5]-10 HPL[{1},zb] Zeta[7],L[0,0,0,1,0,0,0,0]->HPL[{0,0},z] HPL[{5,0},zb]+HPL[{5},zb] HPL[{0,0,0},z]+HPL[{4,0},z] HPL[{0,0,0},zb]+HPL[{0,0},zb] HPL[{4,0,0},z]+HPL[{0},z] HPL[{5,0,0},zb]+HPL[{4},z] HPL[{0,0,0,0},zb]+HPL[{0},zb] HPL[{4,0,0,0},z]+HPL[{5,0,0,0},zb]+HPL[{4,0,0,0,0},z],L[0,0,0,1,0,0,0,1]->HPL[{4,4},z]+HPL[{1,4},zb] HPL[{0,0,0},z]+HPL[{4,0},z] HPL[{1,0,0},zb]+HPL[{0,0},z] HPL[{1,4,0},zb]+HPL[{1,0},zb] HPL[{4,0,0},z]+HPL[{4},z] HPL[{1,0,0,0},zb]+HPL[{0},z] HPL[{1,4,0,0},zb]+HPL[{1},zb] HPL[{4,0,0,0},z]+HPL[{1,4,0,0,0},zb]+8 HPL[{1},zb] HPL[{0,0},z] Zeta[5]+8 HPL[{0},z] HPL[{1,0},zb] Zeta[5]+8 HPL[{1,0,0},zb] Zeta[5]+40 HPL[{1},zb] Zeta[7],L[0,0,0,1,0,0,1,0]->HPL[{2,0},zb] HPL[{4,0},z]+HPL[{0},zb] HPL[{4,3},z]+HPL[{2,3},zb] HPL[{0,0,0},z]+HPL[{4},z] HPL[{2,0,0},zb]+HPL[{0,0},z] HPL[{2,3,0},zb]+HPL[{2},zb] HPL[{4,0,0},z]+HPL[{4,3,0},z]+HPL[{0},z] HPL[{2,3,0,0},zb]+HPL[{2,3,0,0,0},zb]-12 HPL[{0},z] HPL[{2},zb] Zeta[5]-12 HPL[{2,0},zb] Zeta[5],L[0,0,0,1,0,0,1,1]->HPL[{1},zb] HPL[{4,3},z]+HPL[{4,0},z] HPL[{1,1,0},zb]+HPL[{0,0,0},z] HPL[{1,1,3},zb]+HPL[{1,1},zb] HPL[{4,0,0},z]+HPL[{4,3,1},z]+HPL[{4},z] HPL[{1,1,0,0},zb]+HPL[{0,0},z] HPL[{1,1,3,0},zb]+HPL[{0},z] HPL[{1,1,3,0,0},zb]+HPL[{1,1,3,0,0,0},zb]-2 HPL[{1},zb] HPL[{4},z] Zeta[3]-2 HPL[{1,1},zb] HPL[{0,0,0},z] Zeta[3]-2 HPL[{0,0},z] HPL[{1,1,0},zb] Zeta[3]-2 HPL[{0},z] HPL[{1,1,0,0},zb] Zeta[3]-2 HPL[{1,1,0,0,0},zb] Zeta[3]+2 HPL[{0},z] HPL[{1},zb] Zeta[3]^2+2 HPL[{1,0},zb] Zeta[3]^2-9 HPL[{1},zb] HPL[{0,0},z] Zeta[5]-9 HPL[{0},z] HPL[{1,0},zb] Zeta[5]-12 HPL[{0},z] HPL[{1,1},zb] Zeta[5]-9 HPL[{1,0,0},zb] Zeta[5]-12 HPL[{1,1,0},zb] Zeta[5]-34 HPL[{1},zb] Zeta[7],L[0,0,0,1,0,1,0,0]->HPL[{4},z] HPL[{3,0},zb]+HPL[{3},zb] HPL[{4,0},z]+HPL[{0,0},zb] HPL[{4,2},z]+HPL[{3,2},zb] HPL[{0,0,0},z]+HPL[{0,0},z] HPL[{3,2,0},zb]+HPL[{0},zb] HPL[{4,2,0},z]+HPL[{0},z] HPL[{3,2,0,0},zb]+HPL[{4,2,0,0},z]+HPL[{3,2,0,0,0},zb]+4 HPL[{3},zb] HPL[{0,0},z] Zeta[3]-4 HPL[{0,0},z] HPL[{2,0},zb] Zeta[3]+4 HPL[{0},z] HPL[{3,0},zb] Zeta[3]-4 HPL[{2},zb] HPL[{0,0,0},z] Zeta[3]-4 HPL[{0},z] HPL[{2,0,0},zb] Zeta[3]+4 HPL[{3,0,0},zb] Zeta[3]-4 HPL[{2,0,0,0},zb] Zeta[3]+8 HPL[{3},zb] Zeta[5],L[0,0,0,1,0,1,0,1]->HPL[{1,2},zb] HPL[{4,0},z]+HPL[{1,0},zb] HPL[{4,2},z]+HPL[{4},z] HPL[{1,2,0},zb]+HPL[{0,0,0},z] HPL[{1,2,2},zb]+HPL[{1},zb] HPL[{4,2,0},z]+HPL[{4,2,2},z]+HPL[{0,0},z] HPL[{1,2,2,0},zb]+HPL[{0},z] HPL[{1,2,2,0,0},zb]+HPL[{1,2,2,0,0,0},zb]+4 HPL[{1},zb] HPL[{4},z] Zeta[3]+4 HPL[{0,0},z] HPL[{1,2},zb] Zeta[3]+4 HPL[{0},z] HPL[{1,2,0},zb] Zeta[3]+4 HPL[{1,2,0,0},zb] Zeta[3]+8 HPL[{0},z] HPL[{1},zb] Zeta[3]^2+8 HPL[{1,0},zb] Zeta[3]^2-4 HPL[{1},zb] HPL[{0,0},z] Zeta[5]-4 HPL[{0},z] HPL[{1,0},zb] Zeta[5]+8 HPL[{1,2},zb] Zeta[5]-4 HPL[{1,0,0},zb] Zeta[5]-20 HPL[{1},zb] Zeta[7],L[0,0,0,1,0,1,1,0]->HPL[{2,1},zb] HPL[{4,0},z]+HPL[{2},zb] HPL[{4,2},z]+HPL[{4},z] HPL[{2,1,0},zb]+HPL[{0,0,0},z] HPL[{2,1,2},zb]+HPL[{0},zb] HPL[{4,2,1},z]+HPL[{0,0},z] HPL[{2,1,2,0},zb]+HPL[{4,2,1,0},z]+HPL[{0},z] HPL[{2,1,2,0,0},zb]+HPL[{2,1,2,0,0,0},zb]+6 HPL[{0,0},z] HPL[{2,0},zb] Zeta[3]+4 HPL[{0,0},z] HPL[{2,1},zb] Zeta[3]+6 HPL[{2},zb] HPL[{0,0,0},z] Zeta[3]+6 HPL[{0},z] HPL[{2,0,0},zb] Zeta[3]+4 HPL[{0},z] HPL[{2,1,0},zb] Zeta[3]+6 HPL[{2,0,0,0},zb] Zeta[3]+4 HPL[{2,1,0,0},zb] Zeta[3]-4 HPL[{2},zb] Zeta[3]^2+11 HPL[{0},z] HPL[{2},zb] Zeta[5]+11 HPL[{2,0},zb] Zeta[5]+8 HPL[{2,1},zb] Zeta[5],L[0,0,0,1,0,1,1,1]->1/8 (8 HPL[{1,1},zb] HPL[{4,2},z]+8 HPL[{4,0},z] HPL[{1,1,1},zb]+8 HPL[{1},zb] HPL[{4,2,1},z]+8 HPL[{4},z] HPL[{1,1,1,0},zb]+8 HPL[{0,0,0},z] HPL[{1,1,1,2},zb]+8 HPL[{4,2,1,1},z]+8 HPL[{0,0},z] HPL[{1,1,1,2,0},zb]+8 HPL[{0},z] HPL[{1,1,1,2,0,0},zb]+8 HPL[{1,1,1,2,0,0,0},zb]-16 HPL[{1},zb] HPL[{4},z] Zeta[3]+32 HPL[{1,1},zb] HPL[{0,0,0},z] Zeta[3]+32 HPL[{0,0},z] HPL[{1,1,0},zb] Zeta[3]+32 HPL[{0,0},z] HPL[{1,1,1},zb] Zeta[3]+32 HPL[{0},z] HPL[{1,1,0,0},zb] Zeta[3]+32 HPL[{0},z] HPL[{1,1,1,0},zb] Zeta[3]+32 HPL[{1,1,0,0,0},zb] Zeta[3]+32 HPL[{1,1,1,0,0},zb] Zeta[3]-64 HPL[{0},z] HPL[{1},zb] Zeta[3]^2-64 HPL[{1,0},zb] Zeta[3]^2-32 HPL[{1,1},zb] Zeta[3]^2+88 HPL[{1},zb] HPL[{0,0},z] Zeta[5]+88 HPL[{0},z] HPL[{1,0},zb] Zeta[5]+88 HPL[{0},z] HPL[{1,1},zb] Zeta[5]+88 HPL[{1,0,0},zb] Zeta[5]+88 HPL[{1,1,0},zb] Zeta[5]+64 HPL[{1,1,1},zb] Zeta[5]+221 HPL[{1},zb] Zeta[7]),L[0,0,0,1,1,0,0,0]->HPL[{4},z] HPL[{4},zb]+HPL[{4,1},zb] HPL[{0,0,0},z]+HPL[{4,1},z] HPL[{0,0,0},zb]+HPL[{0,0},zb] HPL[{4,1,0},z]+HPL[{0,0},z] HPL[{4,1,0},zb]+HPL[{0},zb] HPL[{4,1,0,0},z]+HPL[{0},z] HPL[{4,1,0,0},zb]+HPL[{4,1,0,0,0},z]+HPL[{4,1,0,0,0},zb]-2 HPL[{0},z] HPL[{4},zb] Zeta[3]+2 HPL[{0,0},z] HPL[{2,0},zb] Zeta[3]-2 HPL[{4,0},zb] Zeta[3]+2 HPL[{2},zb] HPL[{0,0,0},z] Zeta[3]+2 HPL[{0},z] HPL[{2,0,0},zb] Zeta[3]+2 HPL[{2,0,0,0},zb] Zeta[3],L[0,0,0,1,1,0,0,1]->HPL[{4},z] HPL[{1,3},zb]+HPL[{4,1},z] HPL[{1,0,0},zb]+HPL[{0,0,0},z] HPL[{1,3,1},zb]+HPL[{1,0},zb] HPL[{4,1,0},z]+HPL[{4,1,3},z]+HPL[{0,0},z] HPL[{1,3,1,0},zb]+HPL[{1},zb] HPL[{4,1,0,0},z]+HPL[{0},z] HPL[{1,3,1,0,0},zb]+HPL[{1,3,1,0,0,0},zb]-2 HPL[{0},z] HPL[{1,3},zb] Zeta[3]+2 HPL[{1,1},zb] HPL[{0,0,0},z] Zeta[3]+2 HPL[{0,0},z] HPL[{1,1,0},zb] Zeta[3]-2 HPL[{1,3,0},zb] Zeta[3]+2 HPL[{0},z] HPL[{1,1,0,0},zb] Zeta[3]+2 HPL[{1,1,0,0,0},zb] Zeta[3]-2 HPL[{0},z] HPL[{1},zb] Zeta[3]^2-2 HPL[{1,0},zb] Zeta[3]^2+HPL[{1},zb] HPL[{0,0},z] Zeta[5]+HPL[{0},z] HPL[{1,0},zb] Zeta[5]+HPL[{1,0,0},zb] Zeta[5]-6 HPL[{1},zb] Zeta[7],L[0,0,0,1,1,0,1,0]->HPL[{4},z] HPL[{2,2},zb]+HPL[{2,0},zb] HPL[{4,1},z]+HPL[{0,0,0},z] HPL[{2,2,1},zb]+HPL[{2},zb] HPL[{4,1,0},z]+HPL[{0},zb] HPL[{4,1,2},z]+HPL[{0,0},z] HPL[{2,2,1,0},zb]+HPL[{4,1,2,0},z]+HPL[{0},z] HPL[{2,2,1,0,0},zb]+HPL[{2,2,1,0,0,0},zb]-4 HPL[{1},zb] HPL[{4},z] Zeta[3]-6 HPL[{0,0},z] HPL[{2,0},zb] Zeta[3]-2 HPL[{0},z] HPL[{2,2},zb] Zeta[3]-6 HPL[{2},zb] HPL[{0,0,0},z] Zeta[3]-4 HPL[{1,1},zb] HPL[{0,0,0},z] Zeta[3]-4 HPL[{0,0},z] HPL[{1,1,0},zb] Zeta[3]-6 HPL[{0},z] HPL[{2,0,0},zb] Zeta[3]-2 HPL[{2,2,0},zb] Zeta[3]-4 HPL[{0},z] HPL[{1,1,0,0},zb] Zeta[3]-6 HPL[{2,0,0,0},zb] Zeta[3]-4 HPL[{1,1,0,0,0},zb] Zeta[3]+8 HPL[{0},z] HPL[{1},zb] Zeta[3]^2-4 HPL[{2},zb] Zeta[3]^2+8 HPL[{1,0},zb] Zeta[3]^2+HPL[{0},z] HPL[{2},zb] Zeta[5]+HPL[{2,0},zb] Zeta[5],L[0,0,0,1,1,0,1,1]->1/4 (4 HPL[{4,1},z] HPL[{1,1,0},zb]+4 HPL[{4},z] HPL[{1,1,2},zb]+4 HPL[{1,1},zb] HPL[{4,1,0},z]+4 HPL[{1},zb] HPL[{4,1,2},z]+4 HPL[{0,0,0},z] HPL[{1,1,2,1},zb]+4 HPL[{4,1,2,1},z]+4 HPL[{0,0},z] HPL[{1,1,2,1,0},zb]+4 HPL[{0},z] HPL[{1,1,2,1,0,0},zb]+4 HPL[{1,1,2,1,0,0,0},zb]+24 HPL[{1},zb] HPL[{4},z] Zeta[3]-8 HPL[{0},z] HPL[{1,1,2},zb] Zeta[3]-8 HPL[{1,1,2,0},zb] Zeta[3]-24 HPL[{0},z] HPL[{1},zb] Zeta[3]^2-24 HPL[{1,0},zb] Zeta[3]^2-16 HPL[{1,1},zb] Zeta[3]^2-36 HPL[{1},zb] HPL[{0,0},z] Zeta[5]-36 HPL[{0},z] HPL[{1,0},zb] Zeta[5]+4 HPL[{0},z] HPL[{1,1},zb] Zeta[5]-36 HPL[{1,0,0},zb] Zeta[5]+4 HPL[{1,1,0},zb] Zeta[5]-5 HPL[{1},zb] Zeta[7]),L[0,0,0,1,1,1,0,0]->HPL[{4},z] HPL[{3,1},zb]+HPL[{3},zb] HPL[{4,1},z]+HPL[{0,0,0},z] HPL[{3,1,1},zb]+HPL[{0,0},zb] HPL[{4,1,1},z]+HPL[{0,0},z] HPL[{3,1,1,0},zb]+HPL[{0},zb] HPL[{4,1,1,0},z]+HPL[{0},z] HPL[{3,1,1,0,0},zb]+HPL[{4,1,1,0,0},z]+HPL[{3,1,1,0,0,0},zb]+2 HPL[{1},zb] HPL[{4},z] Zeta[3]-2 HPL[{3},zb] HPL[{0,0},z] Zeta[3]+2 HPL[{0,0},z] HPL[{2,0},zb] Zeta[3]-2 HPL[{0},z] HPL[{3,0},zb] Zeta[3]-2 HPL[{0},z] HPL[{3,1},zb] Zeta[3]+2 HPL[{2},zb] HPL[{0,0,0},z] Zeta[3]+2 HPL[{1,1},zb] HPL[{0,0,0},z] Zeta[3]+2 HPL[{0,0},z] HPL[{1,1,0},zb] Zeta[3]+2 HPL[{0},z] HPL[{2,0,0},zb] Zeta[3]-2 HPL[{3,0,0},zb] Zeta[3]-2 HPL[{3,1,0},zb] Zeta[3]+2 HPL[{0},z] HPL[{1,1,0,0},zb] Zeta[3]+2 HPL[{2,0,0,0},zb] Zeta[3]+2 HPL[{1,1,0,0,0},zb] Zeta[3]-4 HPL[{0},z] HPL[{1},zb] Zeta[3]^2-4 HPL[{1,0},zb] Zeta[3]^2-4 HPL[{3},zb] Zeta[5],L[0,0,0,1,1,1,0,1]->1/8 (8 HPL[{1,2},zb] HPL[{4,1},z]+8 HPL[{4},z] HPL[{1,2,1},zb]+8 HPL[{1,0},zb] HPL[{4,1,1},z]+8 HPL[{0,0,0},z] HPL[{1,2,1,1},zb]+8 HPL[{1},zb] HPL[{4,1,1,0},z]+8 HPL[{4,1,1,2},z]+8 HPL[{0,0},z] HPL[{1,2,1,1,0},zb]+8 HPL[{0},z] HPL[{1,2,1,1,0,0},zb]+8 HPL[{1,2,1,1,0,0,0},zb]-48 HPL[{1},zb] HPL[{4},z] Zeta[3]-16 HPL[{0,0},z] HPL[{1,2},zb] Zeta[3]-32 HPL[{1,1},zb] HPL[{0,0,0},z] Zeta[3]-32 HPL[{0,0},z] HPL[{1,1,0},zb] Zeta[3]-16 HPL[{0},z] HPL[{1,2,0},zb] Zeta[3]-16 HPL[{0},z] HPL[{1,2,1},zb] Zeta[3]-32 HPL[{0},z] HPL[{1,1,0,0},zb] Zeta[3]-16 HPL[{1,2,0,0},zb] Zeta[3]-16 HPL[{1,2,1,0},zb] Zeta[3]-32 HPL[{1,1,0,0,0},zb] Zeta[3]+48 HPL[{0},z] HPL[{1},zb] Zeta[3]^2+48 HPL[{1,0},zb] Zeta[3]^2+48 HPL[{1},zb] HPL[{0,0},z] Zeta[5]+48 HPL[{0},z] HPL[{1,0},zb] Zeta[5]-32 HPL[{1,2},zb] Zeta[5]+48 HPL[{1,0,0},zb] Zeta[5]+109 HPL[{1},zb] Zeta[7]),L[0,0,0,1,1,1,1,0]->HPL[{2,1},zb] HPL[{4,1},z]+HPL[{4},z] HPL[{2,1,1},zb]+HPL[{2},zb] HPL[{4,1,1},z]+HPL[{0,0,0},z] HPL[{2,1,1,1},zb]+HPL[{0},zb] HPL[{4,1,1,1},z]+HPL[{0,0},z] HPL[{2,1,1,1,0},zb]+HPL[{4,1,1,1,0},z]+HPL[{0},z] HPL[{2,1,1,1,0,0},zb]+HPL[{2,1,1,1,0,0,0},zb]+2 HPL[{1},zb] HPL[{4},z] Zeta[3]-2 HPL[{0,0},z] HPL[{2,1},zb] Zeta[3]+2 HPL[{1,1},zb] HPL[{0,0,0},z] Zeta[3]+2 HPL[{0,0},z] HPL[{1,1,0},zb] Zeta[3]-2 HPL[{0},z] HPL[{2,1,0},zb] Zeta[3]-2 HPL[{0},z] HPL[{2,1,1},zb] Zeta[3]+2 HPL[{0},z] HPL[{1,1,0,0},zb] Zeta[3]-2 HPL[{2,1,0,0},zb] Zeta[3]-2 HPL[{2,1,1,0},zb] Zeta[3]+2 HPL[{1,1,0,0,0},zb] Zeta[3]-4 HPL[{0},z] HPL[{1},zb] Zeta[3]^2+4 HPL[{2},zb] Zeta[3]^2-4 HPL[{1,0},zb] Zeta[3]^2-4 HPL[{0},z] HPL[{2},zb] Zeta[5]-4 HPL[{2,0},zb] Zeta[5]-4 HPL[{2,1},zb] Zeta[5],L[0,0,0,1,1,1,1,1]->HPL[{4,1},z] HPL[{1,1,1},zb]+HPL[{1,1},zb] HPL[{4,1,1},z]+HPL[{4},z] HPL[{1,1,1,1},zb]+HPL[{1},zb] HPL[{4,1,1,1},z]+HPL[{0,0,0},z] HPL[{1,1,1,1,1},zb]+HPL[{4,1,1,1,1},z]+HPL[{0,0},z] HPL[{1,1,1,1,1,0},zb]+HPL[{0},z] HPL[{1,1,1,1,1,0,0},zb]+HPL[{1,1,1,1,1,0,0,0},zb]-2 HPL[{0,0},z] HPL[{1,1,1},zb] Zeta[3]-2 HPL[{0},z] HPL[{1,1,1,0},zb] Zeta[3]-2 HPL[{0},z] HPL[{1,1,1,1},zb] Zeta[3]-2 HPL[{1,1,1,0,0},zb] Zeta[3]-2 HPL[{1,1,1,1,0},zb] Zeta[3]+2 HPL[{0},z] HPL[{1},zb] Zeta[3]^2+2 HPL[{1,0},zb] Zeta[3]^2+4 HPL[{1,1},zb] Zeta[3]^2-2 HPL[{1},zb] HPL[{0,0},z] Zeta[5]-2 HPL[{0},z] HPL[{1,0},zb] Zeta[5]-4 HPL[{0},z] HPL[{1,1},zb] Zeta[5]-2 HPL[{1,0,0},zb] Zeta[5]-4 HPL[{1,1,0},zb] Zeta[5]-4 HPL[{1,1,1},zb] Zeta[5]-10 HPL[{1},zb] Zeta[7],L[0,0,1,0,0,0,0,0]->HPL[{6},zb] HPL[{0,0},z]+HPL[{0},z] HPL[{6,0},zb]+HPL[{0,0,0},zb] HPL[{3,0,0},z]+HPL[{6,0,0},zb]+HPL[{3,0},z] HPL[{0,0,0,0},zb]+HPL[{0,0},zb] HPL[{3,0,0,0},z]+HPL[{3},z] HPL[{0,0,0,0,0},zb]+HPL[{0},zb] HPL[{3,0,0,0,0},z]+HPL[{3,0,0,0,0,0},z],L[0,0,1,0,0,0,0,1]->HPL[{0,0},z] HPL[{1,5},zb]+HPL[{3,5},z]+HPL[{0},z] HPL[{1,5,0},zb]+HPL[{1,0,0},zb] HPL[{3,0,0},z]+HPL[{3,0},z] HPL[{1,0,0,0},zb]+HPL[{1,5,0,0},zb]+HPL[{1,0},zb] HPL[{3,0,0,0},z]+HPL[{3},z] HPL[{1,0,0,0,0},zb]+HPL[{1},zb] HPL[{3,0,0,0,0},z]-30 HPL[{1},zb] Zeta[7],L[0,0,1,0,0,0,1,0]->HPL[{0,0},z] HPL[{2,4},zb]+HPL[{0},zb] HPL[{3,4},z]+HPL[{3,0},z] HPL[{2,0,0},zb]+HPL[{0},z] HPL[{2,4,0},zb]+HPL[{2,0},zb] HPL[{3,0,0},z]+HPL[{3,4,0},z]+HPL[{3},z] HPL[{2,0,0,0},zb]+HPL[{2,4,0,0},zb]+HPL[{2},zb] HPL[{3,0,0,0},z]+8 HPL[{0},z] HPL[{2},zb] Zeta[5]-8 HPL[{1},zb] HPL[{0,0},z] Zeta[5]-8 HPL[{0},z] HPL[{1,0},zb] Zeta[5]+8 HPL[{2,0},zb] Zeta[5]-8 HPL[{1,0,0},zb] Zeta[5],L[0,0,1,0,0,0,1,1]->HPL[{1},zb] HPL[{3,4},z]+HPL[{0,0},z] HPL[{1,1,4},zb]+HPL[{1,1,0},zb] HPL[{3,0,0},z]+HPL[{3,4,1},z]+HPL[{3,0},z] HPL[{1,1,0,0},zb]+HPL[{0},z] HPL[{1,1,4,0},zb]+HPL[{1,1},zb] HPL[{3,0,0,0},z]+HPL[{3},z] HPL[{1,1,0,0,0},zb]+HPL[{1,1,4,0,0},zb]-2 HPL[{3},z] HPL[{1,0},zb] Zeta[3]-2 HPL[{0,0},z] HPL[{1,2},zb] Zeta[3]-2 HPL[{1},zb] HPL[{3,0},z] Zeta[3]-2 HPL[{0},z] HPL[{1,2,0},zb] Zeta[3]-2 HPL[{1,2,0,0},zb] Zeta[3]-4 HPL[{0},z] HPL[{1},zb] Zeta[3]^2-4 HPL[{1,0},zb] Zeta[3]^2+10 HPL[{1},zb] HPL[{0,0},z] Zeta[5]+10 HPL[{0},z] HPL[{1,0},zb] Zeta[5]+8 HPL[{0},z] HPL[{1,1},zb] Zeta[5]+10 HPL[{1,0,0},zb] Zeta[5]+8 HPL[{1,1,0},zb] Zeta[5]+36 HPL[{1},zb] Zeta[7],L[0,0,1,0,0,1,0,0]->HPL[{3,0},z] HPL[{3,0},zb]+HPL[{0,0},zb] HPL[{3,3},z]+HPL[{0,0},z] HPL[{3,3},zb]+HPL[{3},zb] HPL[{3,0,0},z]+HPL[{3},z] HPL[{3,0,0},zb]+HPL[{0},zb] HPL[{3,3,0},z]+HPL[{0},z] HPL[{3,3,0},zb]+HPL[{3,3,0,0},z]+HPL[{3,3,0,0},zb]-12 HPL[{3},zb] Zeta[5]+12 HPL[{1},zb] HPL[{0,0},z] Zeta[5]+12 HPL[{0},z] HPL[{1,0},zb] Zeta[5]+12 HPL[{1,0,0},zb] Zeta[5],L[0,0,1,0,0,1,0,1]->HPL[{1,0},zb] HPL[{3,3},z]+HPL[{3,0},z] HPL[{1,2,0},zb]+HPL[{0,0},z] HPL[{1,2,3},zb]+HPL[{1,2},zb] HPL[{3,0,0},z]+HPL[{1},zb] HPL[{3,3,0},z]+HPL[{3,3,2},z]+HPL[{3},z] HPL[{1,2,0,0},zb]+HPL[{0},z] HPL[{1,2,3,0},zb]+HPL[{1,2,3,0,0},zb]+4 HPL[{3},z] HPL[{1,0},zb] Zeta[3]+4 HPL[{0,0},z] HPL[{1,2},zb] Zeta[3]+4 HPL[{1},zb] HPL[{3,0},z] Zeta[3]+4 HPL[{0},z] HPL[{1,2,0},zb] Zeta[3]+4 HPL[{1,2,0,0},zb] Zeta[3]+8 HPL[{0},z] HPL[{1},zb] Zeta[3]^2+8 HPL[{1,0},zb] Zeta[3]^2-20 HPL[{1},zb] HPL[{0,0},z] Zeta[5]-20 HPL[{0},z] HPL[{1,0},zb] Zeta[5]-12 HPL[{1,2},zb] Zeta[5]-20 HPL[{1,0,0},zb] Zeta[5]-6 HPL[{1},zb] Zeta[7],L[0,0,1,0,0,1,1,0]->HPL[{2},zb] HPL[{3,3},z]+HPL[{3,0},z] HPL[{2,1,0},zb]+HPL[{0,0},z] HPL[{2,1,3},zb]+HPL[{2,1},zb] HPL[{3,0,0},z]+HPL[{0},zb] HPL[{3,3,1},z]+HPL[{3},z] HPL[{2,1,0,0},zb]+HPL[{0},z] HPL[{2,1,3,0},zb]+HPL[{3,3,1,0},z]+HPL[{2,1,3,0,0},zb]-2 HPL[{2},zb] HPL[{3},z] Zeta[3]-2 HPL[{0,0},z] HPL[{2,1},zb] Zeta[3]-2 HPL[{0},z] HPL[{2,1,0},zb] Zeta[3]-2 HPL[{2,1,0,0},zb] Zeta[3]+2 HPL[{2},zb] Zeta[3]^2-9 HPL[{0},z] HPL[{2},zb] Zeta[5]-HPL[{1},zb] HPL[{0,0},z] Zeta[5]-HPL[{0},z] HPL[{1,0},zb] Zeta[5]-9 HPL[{2,0},zb] Zeta[5]-12 HPL[{2,1},zb] Zeta[5]-HPL[{1,0,0},zb] Zeta[5],L[0,0,1,0,0,1,1,1]->1/4 (4 HPL[{1,1},zb] HPL[{3,3},z]+4 HPL[{1,1,1},zb] HPL[{3,0,0},z]+4 HPL[{1},zb] HPL[{3,3,1},z]+4 HPL[{3,0},z] HPL[{1,1,1,0},zb]+4 HPL[{0,0},z] HPL[{1,1,1,3},zb]+4 HPL[{3,3,1,1},z]+4 HPL[{3},z] HPL[{1,1,1,0,0},zb]+4 HPL[{0},z] HPL[{1,1,1,3,0},zb]+4 HPL[{1,1,1,3,0,0},zb]-8 HPL[{3},z] HPL[{1,0},zb] Zeta[3]-8 HPL[{3},z] HPL[{1,1},zb] Zeta[3]-8 HPL[{0,0},z] HPL[{1,2},zb] Zeta[3]-8 HPL[{1},zb] HPL[{3,0},z] Zeta[3]-8 HPL[{0,0},z] HPL[{1,1,1},zb] Zeta[3]-8 HPL[{0},z] HPL[{1,2,0},zb] Zeta[3]-8 HPL[{0},z] HPL[{1,1,1,0},zb] Zeta[3]-8 HPL[{1,2,0,0},zb] Zeta[3]-8 HPL[{1,1,1,0,0},zb] Zeta[3]-8 HPL[{0},z] HPL[{1},zb] Zeta[3]^2-8 HPL[{1,0},zb] Zeta[3]^2+8 HPL[{1,1},zb] Zeta[3]^2+20 HPL[{1},zb] HPL[{0,0},z] Zeta[5]+20 HPL[{0},z] HPL[{1,0},zb] Zeta[5]-36 HPL[{0},z] HPL[{1,1},zb] Zeta[5]+20 HPL[{1,0,0},zb] Zeta[5]-36 HPL[{1,1,0},zb] Zeta[5]-48 HPL[{1,1,1},zb] Zeta[5]-61 HPL[{1},zb] Zeta[7]),L[0,0,1,0,1,0,0,0]->HPL[{4},zb] HPL[{3,0},z]+HPL[{3},z] HPL[{4,0},zb]+HPL[{0,0},z] HPL[{4,2},zb]+HPL[{3,2},z] HPL[{0,0,0},zb]+HPL[{0,0},zb] HPL[{3,2,0},z]+HPL[{0},z] HPL[{4,2,0},zb]+HPL[{0},zb] HPL[{3,2,0,0},z]+HPL[{4,2,0,0},zb]+HPL[{3,2,0,0,0},z]+4 HPL[{0},z] HPL[{4},zb] Zeta[3]-4 HPL[{3},zb] HPL[{0,0},z] Zeta[3]-4 HPL[{0},z] HPL[{3,0},zb] Zeta[3]+4 HPL[{4,0},zb] Zeta[3]-4 HPL[{3,0,0},zb] Zeta[3]-8 HPL[{1},zb] HPL[{0,0},z] Zeta[5]-8 HPL[{0},z] HPL[{1,0},zb] Zeta[5]-8 HPL[{1,0,0},zb] Zeta[5],L[0,0,1,0,1,0,0,1]->HPL[{1,3},zb] HPL[{3,0},z]+HPL[{3,2},z] HPL[{1,0,0},zb]+HPL[{3},z] HPL[{1,3,0},zb]+HPL[{0,0},z] HPL[{1,3,2},zb]+HPL[{1,0},zb] HPL[{3,2,0},z]+HPL[{3,2,3},z]+HPL[{0},z] HPL[{1,3,2,0},zb]+HPL[{1},zb] HPL[{3,2,0,0},z]+HPL[{1,3,2,0,0},zb]-4 HPL[{0,0},z] HPL[{1,2},zb] Zeta[3]+4 HPL[{0},z] HPL[{1,3},zb] Zeta[3]-4 HPL[{0},z] HPL[{1,2,0},zb] Zeta[3]+4 HPL[{1,3,0},zb] Zeta[3]-4 HPL[{1,2,0,0},zb] Zeta[3]-8 HPL[{0},z] HPL[{1},zb] Zeta[3]^2-8 HPL[{1,0},zb] Zeta[3]^2+20 HPL[{1},zb] HPL[{0,0},z] Zeta[5]+20 HPL[{0},z] HPL[{1,0},zb] Zeta[5]+20 HPL[{1,0,0},zb] Zeta[5]+36 HPL[{1},zb] Zeta[7],L[0,0,1,0,1,0,1,0]->HPL[{2,2},zb] HPL[{3,0},z]+HPL[{2,0},zb] HPL[{3,2},z]+HPL[{3},z] HPL[{2,2,0},zb]+HPL[{0,0},z] HPL[{2,2,2},zb]+HPL[{2},zb] HPL[{3,2,0},z]+HPL[{0},zb] HPL[{3,2,2},z]+HPL[{0},z] HPL[{2,2,2,0},zb]+HPL[{3,2,2,0},z]+HPL[{2,2,2,0,0},zb]+4 HPL[{2},zb] HPL[{3},z] Zeta[3]-4 HPL[{3},z] HPL[{1,0},zb] Zeta[3]-4 HPL[{0,0},z] HPL[{1,2},zb] Zeta[3]+4 HPL[{0},z] HPL[{2,2},zb] Zeta[3]-4 HPL[{1},zb] HPL[{3,0},z] Zeta[3]-4 HPL[{0},z] HPL[{1,2,0},zb] Zeta[3]+4 HPL[{2,2,0},zb] Zeta[3]-4 HPL[{1,2,0,0},zb] Zeta[3]-16 HPL[{0},z] HPL[{1},zb] Zeta[3]^2+8 HPL[{2},zb] Zeta[3]^2-16 HPL[{1,0},zb] Zeta[3]^2-4 HPL[{0},z] HPL[{2},zb] Zeta[5]+4 HPL[{1},zb] HPL[{0,0},z] Zeta[5]+4 HPL[{0},z] HPL[{1,0},zb] Zeta[5]-4 HPL[{2,0},zb] Zeta[5]+4 HPL[{1,0,0},zb] Zeta[5],L[0,0,1,0,1,0,1,1]->1/8 (8 HPL[{3,2},z] HPL[{1,1,0},zb]+8 HPL[{3,0},z] HPL[{1,1,2},zb]+8 HPL[{1,1},zb] HPL[{3,2,0},z]+8 HPL[{1},zb] HPL[{3,2,2},z]+8 HPL[{3},z] HPL[{1,1,2,0},zb]+8 HPL[{0,0},z] HPL[{1,1,2,2},zb]+8 HPL[{3,2,2,1},z]+8 HPL[{0},z] HPL[{1,1,2,2,0},zb]+8 HPL[{1,1,2,2,0,0},zb]+48 HPL[{3},z] HPL[{1,0},zb] Zeta[3]+32 HPL[{3},z] HPL[{1,1},zb] Zeta[3]+48 HPL[{0,0},z] HPL[{1,2},zb] Zeta[3]+48 HPL[{1},zb] HPL[{3,0},z] Zeta[3]+32 HPL[{0},z] HPL[{1,1,2},zb] Zeta[3]+48 HPL[{0},z] HPL[{1,2,0},zb] Zeta[3]+32 HPL[{1,1,2,0},zb] Zeta[3]+48 HPL[{1,2,0,0},zb] Zeta[3]+192 HPL[{0},z] HPL[{1},zb] Zeta[3]^2+192 HPL[{1,0},zb] Zeta[3]^2+64 HPL[{1,1},zb] Zeta[3]^2-120 HPL[{1},zb] HPL[{0,0},z] Zeta[5]-120 HPL[{0},z] HPL[{1,0},zb] Zeta[5]-32 HPL[{0},z] HPL[{1,1},zb] Zeta[5]-120 HPL[{1,0,0},zb] Zeta[5]-32 HPL[{1,1,0},zb] Zeta[5]-157 HPL[{1},zb] Zeta[7]),L[0,0,1,0,1,1,0,0]->HPL[{3,0},z] HPL[{3,1},zb]+HPL[{3},zb] HPL[{3,2},z]+HPL[{3},z] HPL[{3,1,0},zb]+HPL[{0,0},z] HPL[{3,1,2},zb]+HPL[{0,0},zb] HPL[{3,2,1},z]+HPL[{0},z] HPL[{3,1,2,0},zb]+HPL[{0},zb] HPL[{3,2,1,0},z]+HPL[{3,1,2,0,0},zb]+HPL[{3,2,1,0,0},z]+6 HPL[{3},zb] HPL[{0,0},z] Zeta[3]+2 HPL[{3},z] HPL[{1,0},zb] Zeta[3]+2 HPL[{0,0},z] HPL[{1,2},zb] Zeta[3]+2 HPL[{1},zb] HPL[{3,0},z] Zeta[3]+6 HPL[{0},z] HPL[{3,0},zb] Zeta[3]+4 HPL[{0},z] HPL[{3,1},zb] Zeta[3]+2 HPL[{0},z] HPL[{1,2,0},zb] Zeta[3]+6 HPL[{3,0,0},zb] Zeta[3]+4 HPL[{3,1,0},zb] Zeta[3]+2 HPL[{1,2,0,0},zb] Zeta[3]+8 HPL[{0},z] HPL[{1},zb] Zeta[3]^2+8 HPL[{1,0},zb] Zeta[3]^2+11 HPL[{3},zb] Zeta[5]-HPL[{1},zb] HPL[{0,0},z] Zeta[5]-HPL[{0},z] HPL[{1,0},zb] Zeta[5]-HPL[{1,0,0},zb] Zeta[5],L[0,0,1,0,1,1,0,1]->1/4 (4 HPL[{1,2},zb] HPL[{3,2},z]+4 HPL[{3,0},z] HPL[{1,2,1},zb]+4 HPL[{1,0},zb] HPL[{3,2,1},z]+4 HPL[{3},z] HPL[{1,2,1,0},zb]+4 HPL[{0,0},z] HPL[{1,2,1,2},zb]+4 HPL[{1},zb] HPL[{3,2,1,0},z]+4 HPL[{3,2,1,2},z]+4 HPL[{0},z] HPL[{1,2,1,2,0},zb]+4 HPL[{1,2,1,2,0,0},zb]-24 HPL[{3},z] HPL[{1,0},zb] Zeta[3]-24 HPL[{1},zb] HPL[{3,0},z] Zeta[3]+16 HPL[{0},z] HPL[{1,2,1},zb] Zeta[3]+16 HPL[{1,2,1,0},zb] Zeta[3]-48 HPL[{0},z] HPL[{1},zb] Zeta[3]^2-48 HPL[{1,0},zb] Zeta[3]^2+44 HPL[{1,2},zb] Zeta[5]-131 HPL[{1},zb] Zeta[7]),L[0,0,1,0,1,1,1,0]->HPL[{2,1},zb] HPL[{3,2},z]+HPL[{3,0},z] HPL[{2,1,1},zb]+HPL[{2},zb] HPL[{3,2,1},z]+HPL[{3},z] HPL[{2,1,1,0},zb]+HPL[{0,0},z] HPL[{2,1,1,2},zb]+HPL[{0},zb] HPL[{3,2,1,1},z]+HPL[{0},z] HPL[{2,1,1,2,0},zb]+HPL[{3,2,1,1,0},z]+HPL[{2,1,1,2,0,0},zb]-2 HPL[{2},zb] HPL[{3},z] Zeta[3]+2 HPL[{3},z] HPL[{1,0},zb] Zeta[3]+2 HPL[{0,0},z] HPL[{1,2},zb] Zeta[3]+4 HPL[{0,0},z] HPL[{2,1},zb] Zeta[3]+2 HPL[{1},zb] HPL[{3,0},z] Zeta[3]+2 HPL[{0},z] HPL[{1,2,0},zb] Zeta[3]+4 HPL[{0},z] HPL[{2,1,0},zb] Zeta[3]+4 HPL[{0},z] HPL[{2,1,1},zb] Zeta[3]+2 HPL[{1,2,0,0},zb] Zeta[3]+4 HPL[{2,1,0,0},zb] Zeta[3]+4 HPL[{2,1,1,0},zb] Zeta[3]+8 HPL[{0},z] HPL[{1},zb] Zeta[3]^2-8 HPL[{2},zb] Zeta[3]^2+8 HPL[{1,0},zb] Zeta[3]^2+11 HPL[{0},z] HPL[{2},zb] Zeta[5]-6 HPL[{1},zb] HPL[{0,0},z] Zeta[5]-6 HPL[{0},z] HPL[{1,0},zb] Zeta[5]+11 HPL[{2,0},zb] Zeta[5]+11 HPL[{2,1},zb] Zeta[5]-6 HPL[{1,0,0},zb] Zeta[5],L[0,0,1,0,1,1,1,1]->1/8 (8 HPL[{3,2},z] HPL[{1,1,1},zb]+8 HPL[{1,1},zb] HPL[{3,2,1},z]+8 HPL[{3,0},z] HPL[{1,1,1,1},zb]+8 HPL[{1},zb] HPL[{3,2,1,1},z]+8 HPL[{3},z] HPL[{1,1,1,1,0},zb]+8 HPL[{0,0},z] HPL[{1,1,1,1,2},zb]+8 HPL[{3,2,1,1,1},z]+8 HPL[{0},z] HPL[{1,1,1,1,2,0},zb]+8 HPL[{1,1,1,1,2,0,0},zb]-16 HPL[{3},z] HPL[{1,1},zb] Zeta[3]+32 HPL[{0,0},z] HPL[{1,1,1},zb] Zeta[3]+32 HPL[{0},z] HPL[{1,1,1,0},zb] Zeta[3]+32 HPL[{0},z] HPL[{1,1,1,1},zb] Zeta[3]+32 HPL[{1,1,1,0,0},zb] Zeta[3]+32 HPL[{1,1,1,1,0},zb] Zeta[3]-32 HPL[{0},z] HPL[{1},zb] Zeta[3]^2-32 HPL[{1,0},zb] Zeta[3]^2-64 HPL[{1,1},zb] Zeta[3]^2+80 HPL[{1},zb] HPL[{0,0},z] Zeta[5]+80 HPL[{0},z] HPL[{1,0},zb] Zeta[5]+88 HPL[{0},z] HPL[{1,1},zb] Zeta[5]+80 HPL[{1,0,0},zb] Zeta[5]+88 HPL[{1,1,0},zb] Zeta[5]+88 HPL[{1,1,1},zb] Zeta[5]+221 HPL[{1},zb] Zeta[7]),L[0,0,1,1,0,0,0,0]->HPL[{3},z] HPL[{5},zb]+HPL[{0,0},z] HPL[{5,1},zb]+HPL[{0,0,0},zb] HPL[{3,1,0},z]+HPL[{0},z] HPL[{5,1,0},zb]+HPL[{3,1},z] HPL[{0,0,0,0},zb]+HPL[{0,0},zb] HPL[{3,1,0,0},z]+HPL[{5,1,0,0},zb]+HPL[{0},zb] HPL[{3,1,0,0,0},z]+HPL[{3,1,0,0,0,0},z]-2 HPL[{5},zb] Zeta[3]+2 HPL[{3},zb] HPL[{0,0},z] Zeta[3]+2 HPL[{0},z] HPL[{3,0},zb] Zeta[3]+2 HPL[{3,0,0},zb] Zeta[3]+2 HPL[{1},zb] HPL[{0,0},z] Zeta[5]+2 HPL[{0},z] HPL[{1,0},zb] Zeta[5]+2 HPL[{1,0,0},zb] Zeta[5],L[0,0,1,1,0,0,0,1]->HPL[{3},z] HPL[{1,4},zb]+HPL[{0,0},z] HPL[{1,4,1},zb]+HPL[{1,0,0},zb] HPL[{3,1,0},z]+HPL[{3,1,4},z]+HPL[{3,1},z] HPL[{1,0,0,0},zb]+HPL[{0},z] HPL[{1,4,1,0},zb]+HPL[{1,0},zb] HPL[{3,1,0,0},z]+HPL[{1,4,1,0,0},zb]+HPL[{1},zb] HPL[{3,1,0,0,0},z]+2 HPL[{0,0},z] HPL[{1,2},zb] Zeta[3]-2 HPL[{1,4},zb] Zeta[3]+2 HPL[{0},z] HPL[{1,2,0},zb] Zeta[3]+2 HPL[{1,2,0,0},zb] Zeta[3]+4 HPL[{0},z] HPL[{1},zb] Zeta[3]^2+4 HPL[{1,0},zb] Zeta[3]^2-10 HPL[{1},zb] HPL[{0,0},z] Zeta[5]-10 HPL[{0},z] HPL[{1,0},zb] Zeta[5]-10 HPL[{1,0,0},zb] Zeta[5]-6 HPL[{1},zb] Zeta[7],L[0,0,1,1,0,0,1,0]->HPL[{3},z] HPL[{2,3},zb]+HPL[{3,1},z] HPL[{2,0,0},zb]+HPL[{0,0},z] HPL[{2,3,1},zb]+HPL[{2,0},zb] HPL[{3,1,0},z]+HPL[{0},zb] HPL[{3,1,3},z]+HPL[{0},z] HPL[{2,3,1,0},zb]+HPL[{2},zb] HPL[{3,1,0,0},z]+HPL[{3,1,3,0},z]+HPL[{2,3,1,0,0},zb]+2 HPL[{0,0},z] HPL[{2,1},zb] Zeta[3]-2 HPL[{2,3},zb] Zeta[3]+2 HPL[{0},z] HPL[{2,1,0},zb] Zeta[3]+2 HPL[{2,1,0,0},zb] Zeta[3]-2 HPL[{2},zb] Zeta[3]^2+HPL[{0},z] HPL[{2},zb] Zeta[5]+9 HPL[{1},zb] HPL[{0,0},z] Zeta[5]+9 HPL[{0},z] HPL[{1,0},zb] Zeta[5]+HPL[{2,0},zb] Zeta[5]+9 HPL[{1,0,0},zb] Zeta[5],L[0,0,1,1,0,0,1,1]->1/2 (2 HPL[{3},z] HPL[{1,1,3},zb]+2 HPL[{1,1,0},zb] HPL[{3,1,0},z]+2 HPL[{1},zb] HPL[{3,1,3},z]+2 HPL[{3,1},z] HPL[{1,1,0,0},zb]+2 HPL[{0,0},z] HPL[{1,1,3,1},zb]+2 HPL[{1,1},zb] HPL[{3,1,0,0},z]+2 HPL[{3,1,3,1},z]+2 HPL[{0},z] HPL[{1,1,3,1,0},zb]+2 HPL[{1,1,3,1,0,0},zb]-4 HPL[{3},z] HPL[{1,1},zb] Zeta[3]-4 HPL[{1},zb] HPL[{3,1},z] Zeta[3]-4 HPL[{1,1,3},zb] Zeta[3]+4 HPL[{1,1},zb] Zeta[3]^2+2 HPL[{0},z] HPL[{1,1},zb] Zeta[5]+2 HPL[{1,1,0},zb] Zeta[5]+HPL[{1},zb] Zeta[7]),L[0,0,1,1,0,1,0,0]->HPL[{3,0},zb] HPL[{3,1},z]+HPL[{3},z] HPL[{3,2},zb]+HPL[{3},zb] HPL[{3,1,0},z]+HPL[{0,0},zb] HPL[{3,1,2},z]+HPL[{0,0},z] HPL[{3,2,1},zb]+HPL[{0},zb] HPL[{3,1,2,0},z]+HPL[{0},z] HPL[{3,2,1,0},zb]+HPL[{3,1,2,0,0},z]+HPL[{3,2,1,0,0},zb]-4 HPL[{2},zb] HPL[{3},z] Zeta[3]-6 HPL[{3},zb] HPL[{0,0},z] Zeta[3]-4 HPL[{0,0},z] HPL[{2,1},zb] Zeta[3]-6 HPL[{0},z] HPL[{3,0},zb] Zeta[3]-2 HPL[{3,2},zb] Zeta[3]-4 HPL[{0},z] HPL[{2,1,0},zb] Zeta[3]-6 HPL[{3,0,0},zb] Zeta[3]-4 HPL[{2,1,0,0},zb] Zeta[3]+8 HPL[{2},zb] Zeta[3]^2+HPL[{3},zb] Zeta[5]-11 HPL[{1},zb] HPL[{0,0},z] Zeta[5]-11 HPL[{0},z] HPL[{1,0},zb] Zeta[5]-11 HPL[{1,0,0},zb] Zeta[5],L[0,0,1,1,0,1,0,1]->1/8 (8 HPL[{3,1},z] HPL[{1,2,0},zb]+8 HPL[{3},z] HPL[{1,2,2},zb]+8 HPL[{1,2},zb] HPL[{3,1,0},z]+8 HPL[{1,0},zb] HPL[{3,1,2},z]+8 HPL[{0,0},z] HPL[{1,2,2,1},zb]+8 HPL[{1},zb] HPL[{3,1,2,0},z]+8 HPL[{3,1,2,2},z]+8 HPL[{0},z] HPL[{1,2,2,1,0},zb]+8 HPL[{1,2,2,1,0,0},zb]-48 HPL[{0,0},z] HPL[{1,2},zb] Zeta[3]+32 HPL[{1},zb] HPL[{3,1},z] Zeta[3]-48 HPL[{0},z] HPL[{1,2,0},zb] Zeta[3]-16 HPL[{1,2,2},zb] Zeta[3]-48 HPL[{1,2,0,0},zb] Zeta[3]-96 HPL[{0},z] HPL[{1},zb] Zeta[3]^2-96 HPL[{1,0},zb] Zeta[3]^2+120 HPL[{1},zb] HPL[{0,0},z] Zeta[5]+120 HPL[{0},z] HPL[{1,0},zb] Zeta[5]+8 HPL[{1,2},zb] Zeta[5]+120 HPL[{1,0,0},zb] Zeta[5]+179 HPL[{1},zb] Zeta[7]),L[0,0,1,1,0,1,1,0]->HPL[{3,1},z] HPL[{2,1,0},zb]+HPL[{3},z] HPL[{2,1,2},zb]+HPL[{2,1},zb] HPL[{3,1,0},z]+HPL[{2},zb] HPL[{3,1,2},z]+HPL[{0,0},z] HPL[{2,1,2,1},zb]+HPL[{0},zb] HPL[{3,1,2,1},z]+HPL[{0},z] HPL[{2,1,2,1,0},zb]+HPL[{3,1,2,1,0},z]+HPL[{2,1,2,1,0,0},zb]+6 HPL[{2},zb] HPL[{3},z] Zeta[3]-2 HPL[{2,1,2},zb] Zeta[3]-6 HPL[{2},zb] Zeta[3]^2-9 HPL[{0},z] HPL[{2},zb] Zeta[5]+9 HPL[{1},zb] HPL[{0,0},z] Zeta[5]+9 HPL[{0},z] HPL[{1,0},zb] Zeta[5]-9 HPL[{2,0},zb] Zeta[5]+HPL[{2,1},zb] Zeta[5]+9 HPL[{1,0,0},zb] Zeta[5],L[0,0,1,1,0,1,1,1]->1/4 (4 HPL[{1,1,1},zb] HPL[{3,1,0},z]+4 HPL[{1,1},zb] HPL[{3,1,2},z]+4 HPL[{3,1},z] HPL[{1,1,1,0},zb]+4 HPL[{3},z] HPL[{1,1,1,2},zb]+4 HPL[{1},zb] HPL[{3,1,2,1},z]+4 HPL[{0,0},z] HPL[{1,1,1,2,1},zb]+4 HPL[{3,1,2,1,1},z]+4 HPL[{0},z] HPL[{1,1,1,2,1,0},zb]+4 HPL[{1,1,1,2,1,0,0},zb]+16 HPL[{3},z] HPL[{1,1},zb] Zeta[3]-8 HPL[{1},zb] HPL[{3,1},z] Zeta[3]-8 HPL[{0,0},z] HPL[{1,1,1},zb] Zeta[3]-8 HPL[{0},z] HPL[{1,1,1,0},zb] Zeta[3]-8 HPL[{1,1,1,2},zb] Zeta[3]-8 HPL[{1,1,1,0,0},zb] Zeta[3]+8 HPL[{0},z] HPL[{1},zb] Zeta[3]^2+8 HPL[{1,0},zb] Zeta[3]^2-8 HPL[{1,1},zb] Zeta[3]^2-80 HPL[{1},zb] HPL[{0,0},z] Zeta[5]-80 HPL[{0},z] HPL[{1,0},zb] Zeta[5]-36 HPL[{0},z] HPL[{1,1},zb] Zeta[5]-80 HPL[{1,0,0},zb] Zeta[5]-36 HPL[{1,1,0},zb] Zeta[5]+4 HPL[{1,1,1},zb] Zeta[5]-61 HPL[{1},zb] Zeta[7]),L[0,0,1,1,1,0,0,0]->HPL[{4},zb] HPL[{3,1},z]+HPL[{3},z] HPL[{4,1},zb]+HPL[{0,0,0},zb] HPL[{3,1,1},z]+HPL[{0,0},z] HPL[{4,1,1},zb]+HPL[{0,0},zb] HPL[{3,1,1,0},z]+HPL[{0},z] HPL[{4,1,1,0},zb]+HPL[{0},zb] HPL[{3,1,1,0,0},z]+HPL[{4,1,1,0,0},zb]+HPL[{3,1,1,0,0,0},z]+2 HPL[{2},zb] HPL[{3},z] Zeta[3]-2 HPL[{0},z] HPL[{4},zb] Zeta[3]+2 HPL[{3},zb] HPL[{0,0},z] Zeta[3]+2 HPL[{0,0},z] HPL[{2,1},zb] Zeta[3]+2 HPL[{0},z] HPL[{3,0},zb] Zeta[3]-2 HPL[{4,0},zb] Zeta[3]-2 HPL[{4,1},zb] Zeta[3]+2 HPL[{0},z] HPL[{2,1,0},zb] Zeta[3]+2 HPL[{3,0,0},zb] Zeta[3]+2 HPL[{2,1,0,0},zb] Zeta[3]-4 HPL[{2},zb] Zeta[3]^2+4 HPL[{1},zb] HPL[{0,0},z] Zeta[5]+4 HPL[{0},z] HPL[{1,0},zb] Zeta[5]+4 HPL[{1,0,0},zb] Zeta[5],L[0,0,1,1,1,0,0,1]->1/4 (4 HPL[{1,3},zb] HPL[{3,1},z]+4 HPL[{3},z] HPL[{1,3,1},zb]+4 HPL[{1,0,0},zb] HPL[{3,1,1},z]+4 HPL[{0,0},z] HPL[{1,3,1,1},zb]+4 HPL[{1,0},zb] HPL[{3,1,1,0},z]+4 HPL[{3,1,1,3},z]+4 HPL[{0},z] HPL[{1,3,1,1,0},zb]+4 HPL[{1},zb] HPL[{3,1,1,0,0},z]+4 HPL[{1,3,1,1,0,0},zb]+8 HPL[{3},z] HPL[{1,1},zb] Zeta[3]+8 HPL[{0,0},z] HPL[{1,2},zb] Zeta[3]-8 HPL[{0},z] HPL[{1,3},zb] Zeta[3]+8 HPL[{0,0},z] HPL[{1,1,1},zb] Zeta[3]+8 HPL[{0},z] HPL[{1,2,0},zb] Zeta[3]-8 HPL[{1,3,0},zb] Zeta[3]-8 HPL[{1,3,1},zb] Zeta[3]+8 HPL[{0},z] HPL[{1,1,1,0},zb] Zeta[3]+8 HPL[{1,2,0,0},zb] Zeta[3]+8 HPL[{1,1,1,0,0},zb] Zeta[3]+8 HPL[{0},z] HPL[{1},zb] Zeta[3]^2+8 HPL[{1,0},zb] Zeta[3]^2-16 HPL[{1,1},zb] Zeta[3]^2-20 HPL[{1},zb] HPL[{0,0},z] Zeta[5]-20 HPL[{0},z] HPL[{1,0},zb] Zeta[5]-20 HPL[{1,0,0},zb] Zeta[5]-61 HPL[{1},zb] Zeta[7]),L[0,0,1,1,1,0,1,0]->HPL[{2,2},zb] HPL[{3,1},z]+HPL[{3},z] HPL[{2,2,1},zb]+HPL[{2,0},zb] HPL[{3,1,1},z]+HPL[{0,0},z] HPL[{2,2,1,1},zb]+HPL[{2},zb] HPL[{3,1,1,0},z]+HPL[{0},zb] HPL[{3,1,1,2},z]+HPL[{0},z] HPL[{2,2,1,1,0},zb]+HPL[{3,1,1,2,0},z]+HPL[{2,2,1,1,0,0},zb]-6 HPL[{2},zb] HPL[{3},z] Zeta[3]-4 HPL[{3},z] HPL[{1,1},zb] Zeta[3]-4 HPL[{0,0},z] HPL[{2,1},zb] Zeta[3]-2 HPL[{0},z] HPL[{2,2},zb] Zeta[3]-4 HPL[{1},zb] HPL[{3,1},z] Zeta[3]-4 HPL[{0,0},z] HPL[{1,1,1},zb] Zeta[3]-4 HPL[{0},z] HPL[{2,1,0},zb] Zeta[3]-2 HPL[{2,2,0},zb] Zeta[3]-2 HPL[{2,2,1},zb] Zeta[3]-4 HPL[{0},z] HPL[{1,1,1,0},zb] Zeta[3]-4 HPL[{2,1,0,0},zb] Zeta[3]-4 HPL[{1,1,1,0,0},zb] Zeta[3]+8 HPL[{0},z] HPL[{1},zb] Zeta[3]^2+6 HPL[{2},zb] Zeta[3]^2+8 HPL[{1,0},zb] Zeta[3]^2+8 HPL[{1,1},zb] Zeta[3]^2+6 HPL[{0},z] HPL[{2},zb] Zeta[5]-11 HPL[{1},zb] HPL[{0,0},z] Zeta[5]-11 HPL[{0},z] HPL[{1,0},zb] Zeta[5]+6 HPL[{2,0},zb] Zeta[5]-11 HPL[{1,0,0},zb] Zeta[5],L[0,0,1,1,1,0,1,1]->1/8 (8 HPL[{3,1},z] HPL[{1,1,2},zb]+8 HPL[{1,1,0},zb] HPL[{3,1,1},z]+8 HPL[{3},z] HPL[{1,1,2,1},zb]+8 HPL[{1,1},zb] HPL[{3,1,1,0},z]+8 HPL[{1},zb] HPL[{3,1,1,2},z]+8 HPL[{0,0},z] HPL[{1,1,2,1,1},zb]+8 HPL[{3,1,1,2,1},z]+8 HPL[{0},z] HPL[{1,1,2,1,1,0},zb]+8 HPL[{1,1,2,1,1,0,0},zb]+48 HPL[{1},zb] HPL[{3,1},z] Zeta[3]+16 HPL[{0,0},z] HPL[{1,1,1},zb] Zeta[3]-16 HPL[{0},z] HPL[{1,1,2},zb] Zeta[3]+16 HPL[{0},z] HPL[{1,1,1,0},zb] Zeta[3]-16 HPL[{1,1,2,0},zb] Zeta[3]-16 HPL[{1,1,2,1},zb] Zeta[3]+16 HPL[{1,1,1,0,0},zb] Zeta[3]-64 HPL[{0},z] HPL[{1},zb] Zeta[3]^2-64 HPL[{1,0},zb] Zeta[3]^2-48 HPL[{1,1},zb] Zeta[3]^2+160 HPL[{1},zb] HPL[{0,0},z] Zeta[5]+160 HPL[{0},z] HPL[{1,0},zb] Zeta[5]+48 HPL[{0},z] HPL[{1,1},zb] Zeta[5]+160 HPL[{1,0,0},zb] Zeta[5]+48 HPL[{1,1,0},zb] Zeta[5]+109 HPL[{1},zb] Zeta[7]),L[0,0,1,1,1,1,0,0]->HPL[{3,1},z] HPL[{3,1},zb]+HPL[{3},zb] HPL[{3,1,1},z]+HPL[{3},z] HPL[{3,1,1},zb]+HPL[{0,0},zb] HPL[{3,1,1,1},z]+HPL[{0,0},z] HPL[{3,1,1,1},zb]+HPL[{0},zb] HPL[{3,1,1,1,0},z]+HPL[{0},z] HPL[{3,1,1,1,0},zb]+HPL[{3,1,1,1,0,0},z]+HPL[{3,1,1,1,0,0},zb]+2 HPL[{2},zb] HPL[{3},z] Zeta[3]+2 HPL[{3},z] HPL[{1,1},zb] Zeta[3]+2 HPL[{0,0},z] HPL[{2,1},zb] Zeta[3]+2 HPL[{1},zb] HPL[{3,1},z] Zeta[3]-2 HPL[{0},z] HPL[{3,1},zb] Zeta[3]+2 HPL[{0,0},z] HPL[{1,1,1},zb] Zeta[3]+2 HPL[{0},z] HPL[{2,1,0},zb] Zeta[3]-2 HPL[{3,1,0},zb] Zeta[3]-2 HPL[{3,1,1},zb] Zeta[3]+2 HPL[{0},z] HPL[{1,1,1,0},zb] Zeta[3]+2 HPL[{2,1,0,0},zb] Zeta[3]+2 HPL[{1,1,1,0,0},zb] Zeta[3]-4 HPL[{0},z] HPL[{1},zb] Zeta[3]^2-4 HPL[{2},zb] Zeta[3]^2-4 HPL[{1,0},zb] Zeta[3]^2-4 HPL[{1,1},zb] Zeta[3]^2-4 HPL[{3},zb] Zeta[5]+4 HPL[{1},zb] HPL[{0,0},z] Zeta[5]+4 HPL[{0},z] HPL[{1,0},zb] Zeta[5]+4 HPL[{1,0,0},zb] Zeta[5],L[0,0,1,1,1,1,0,1]->HPL[{3,1},z] HPL[{1,2,1},zb]+HPL[{1,2},zb] HPL[{3,1,1},z]+HPL[{3},z] HPL[{1,2,1,1},zb]+HPL[{1,0},zb] HPL[{3,1,1,1},z]+HPL[{0,0},z] HPL[{1,2,1,1,1},zb]+HPL[{1},zb] HPL[{3,1,1,1,0},z]+HPL[{3,1,1,1,2},z]+HPL[{0},z] HPL[{1,2,1,1,1,0},zb]+HPL[{1,2,1,1,1,0,0},zb]-4 HPL[{3},z] HPL[{1,1},zb] Zeta[3]-6 HPL[{1},zb] HPL[{3,1},z] Zeta[3]-4 HPL[{0,0},z] HPL[{1,1,1},zb] Zeta[3]-2 HPL[{0},z] HPL[{1,2,1},zb] Zeta[3]-4 HPL[{0},z] HPL[{1,1,1,0},zb] Zeta[3]-2 HPL[{1,2,1,0},zb] Zeta[3]-2 HPL[{1,2,1,1},zb] Zeta[3]-4 HPL[{1,1,1,0,0},zb] Zeta[3]+10 HPL[{0},z] HPL[{1},zb] Zeta[3]^2+10 HPL[{1,0},zb] Zeta[3]^2+8 HPL[{1,1},zb] Zeta[3]^2-10 HPL[{1},zb] HPL[{0,0},z] Zeta[5]-10 HPL[{0},z] HPL[{1,0},zb] Zeta[5]-4 HPL[{1,2},zb] Zeta[5]-10 HPL[{1,0,0},zb] Zeta[5]+4 HPL[{1},zb] Zeta[7],L[0,0,1,1,1,1,1,0]->HPL[{3,1},z] HPL[{2,1,1},zb]+HPL[{2,1},zb] HPL[{3,1,1},z]+HPL[{3},z] HPL[{2,1,1,1},zb]+HPL[{2},zb] HPL[{3,1,1,1},z]+HPL[{0,0},z] HPL[{2,1,1,1,1},zb]+HPL[{0},zb] HPL[{3,1,1,1,1},z]+HPL[{0},z] HPL[{2,1,1,1,1,0},zb]+HPL[{3,1,1,1,1,0},z]+HPL[{2,1,1,1,1,0,0},zb]+2 HPL[{3},z] HPL[{1,1},zb] Zeta[3]+2 HPL[{1},zb] HPL[{3,1},z] Zeta[3]+2 HPL[{0,0},z] HPL[{1,1,1},zb] Zeta[3]-2 HPL[{0},z] HPL[{2,1,1},zb] Zeta[3]+2 HPL[{0},z] HPL[{1,1,1,0},zb] Zeta[3]-2 HPL[{2,1,1,0},zb] Zeta[3]-2 HPL[{2,1,1,1},zb] Zeta[3]+2 HPL[{1,1,1,0,0},zb] Zeta[3]-4 HPL[{0},z] HPL[{1},zb] Zeta[3]^2+2 HPL[{2},zb] Zeta[3]^2-4 HPL[{1,0},zb] Zeta[3]^2-4 HPL[{1,1},zb] Zeta[3]^2-2 HPL[{0},z] HPL[{2},zb] Zeta[5]+2 HPL[{1},zb] HPL[{0,0},z] Zeta[5]+2 HPL[{0},z] HPL[{1,0},zb] Zeta[5]-2 HPL[{2,0},zb] Zeta[5]-4 HPL[{2,1},zb] Zeta[5]+2 HPL[{1,0,0},zb] Zeta[5],L[0,0,1,1,1,1,1,1]->HPL[{1,1,1},zb] HPL[{3,1,1},z]+HPL[{3,1},z] HPL[{1,1,1,1},zb]+HPL[{1,1},zb] HPL[{3,1,1,1},z]+HPL[{3},z] HPL[{1,1,1,1,1},zb]+HPL[{1},zb] HPL[{3,1,1,1,1},z]+HPL[{0,0},z] HPL[{1,1,1,1,1,1},zb]+HPL[{3,1,1,1,1,1},z]+HPL[{0},z] HPL[{1,1,1,1,1,1,0},zb]+HPL[{1,1,1,1,1,1,0,0},zb]-2 HPL[{0},z] HPL[{1,1,1,1},zb] Zeta[3]-2 HPL[{1,1,1,1,0},zb] Zeta[3]-2 HPL[{1,1,1,1,1},zb] Zeta[3]+2 HPL[{1,1},zb] Zeta[3]^2-2 HPL[{0},z] HPL[{1,1},zb] Zeta[5]-2 HPL[{1,1,0},zb] Zeta[5]-4 HPL[{1,1,1},zb] Zeta[5]-6 HPL[{1},zb] Zeta[7],L[0,1,0,0,0,0,0,0]->HPL[{0},z] HPL[{7},zb]+HPL[{7,0},zb]+HPL[{2,0,0},z] HPL[{0,0,0,0},zb]+HPL[{0,0,0},zb] HPL[{2,0,0,0},z]+HPL[{2,0},z] HPL[{0,0,0,0,0},zb]+HPL[{0,0},zb] HPL[{2,0,0,0,0},z]+HPL[{2},z] HPL[{0,0,0,0,0,0},zb]+HPL[{0},zb] HPL[{2,0,0,0,0,0},z]+HPL[{2,0,0,0,0,0,0},z],L[0,1,0,0,0,0,0,1]->HPL[{0},z] HPL[{1,6},zb]+HPL[{2,6},z]+HPL[{1,6,0},zb]+HPL[{2,0,0},z] HPL[{1,0,0,0},zb]+HPL[{1,0,0},zb] HPL[{2,0,0,0},z]+HPL[{2,0},z] HPL[{1,0,0,0,0},zb]+HPL[{1,0},zb] HPL[{2,0,0,0,0},z]+HPL[{2},z] HPL[{1,0,0,0,0,0},zb]+HPL[{1},zb] HPL[{2,0,0,0,0,0},z]+12 HPL[{1},zb] Zeta[7],L[0,1,0,0,0,0,1,0]->HPL[{0},zb] HPL[{2,5},z]+HPL[{0},z] HPL[{2,5},zb]+HPL[{2,0,0},z] HPL[{2,0,0},zb]+HPL[{2,5,0},z]+HPL[{2,5,0},zb]+HPL[{2,0},zb] HPL[{2,0,0,0},z]+HPL[{2,0},z] HPL[{2,0,0,0},zb]+HPL[{2},zb] HPL[{2,0,0,0,0},z]+HPL[{2},z] HPL[{2,0,0,0,0},zb],L[0,1,0,0,0,0,1,1]->HPL[{1},zb] HPL[{2,5},z]+HPL[{0},z] HPL[{1,1,5},zb]+HPL[{2,5,1},z]+HPL[{2,0,0},z] HPL[{1,1,0,0},zb]+HPL[{1,1,5,0},zb]+HPL[{1,1,0},zb] HPL[{2,0,0,0},z]+HPL[{2,0},z] HPL[{1,1,0,0,0},zb]+HPL[{1,1},zb] HPL[{2,0,0,0,0},z]+HPL[{2},z] HPL[{1,1,0,0,0,0},zb]-2 HPL[{0},z] HPL[{1,3},zb] Zeta[3]-2 HPL[{1,0},zb] HPL[{2,0},z] Zeta[3]-2 HPL[{2},z] HPL[{1,0,0},zb] Zeta[3]-2 HPL[{1,3,0},zb] Zeta[3]-2 HPL[{1},zb] HPL[{2,0,0},z] Zeta[3]-2 HPL[{1},zb] HPL[{2},z] Zeta[5]-2 HPL[{0},z] HPL[{1,1},zb] Zeta[5]-2 HPL[{1,1,0},zb] Zeta[5]-20 HPL[{1},zb] Zeta[7],L[0,1,0,0,0,1,0,0]->HPL[{0,0},zb] HPL[{2,4},z]+HPL[{0},z] HPL[{3,4},zb]+HPL[{3,0},zb] HPL[{2,0,0},z]+HPL[{0},zb] HPL[{2,4,0},z]+HPL[{2,0},z] HPL[{3,0,0},zb]+HPL[{3,4,0},zb]+HPL[{3},zb] HPL[{2,0,0,0},z]+HPL[{2,4,0,0},z]+HPL[{2},z] HPL[{3,0,0,0},zb]-8 HPL[{0},z] HPL[{2},zb] Zeta[5]+8 HPL[{3},zb] Zeta[5]-8 HPL[{2,0},zb] Zeta[5],L[0,1,0,0,0,1,0,1]->HPL[{1,0},zb] HPL[{2,4},z]+HPL[{0},z] HPL[{1,2,4},zb]+HPL[{1,2,0},zb] HPL[{2,0,0},z]+HPL[{1},zb] HPL[{2,4,0},z]+HPL[{2,4,2},z]+HPL[{2,0},z] HPL[{1,2,0,0},zb]+HPL[{1,2,4,0},zb]+HPL[{1,2},zb] HPL[{2,0,0,0},z]+HPL[{2},z] HPL[{1,2,0,0,0},zb]+4 HPL[{0},z] HPL[{1,3},zb] Zeta[3]+4 HPL[{1,0},zb] HPL[{2,0},z] Zeta[3]+4 HPL[{2},z] HPL[{1,0,0},zb] Zeta[3]+4 HPL[{1,3,0},zb] Zeta[3]+4 HPL[{1},zb] HPL[{2,0,0},z] Zeta[3]+8 HPL[{1},zb] HPL[{2},z] Zeta[5]+8 HPL[{1,2},zb] Zeta[5]+8 HPL[{1},zb] Zeta[7],L[0,1,0,0,0,1,1,0]->HPL[{2},zb] HPL[{2,4},z]+HPL[{2,0,0},z] HPL[{2,1,0},zb]+HPL[{0},z] HPL[{2,1,4},zb]+HPL[{0},zb] HPL[{2,4,1},z]+HPL[{2,1},zb] HPL[{2,0,0,0},z]+HPL[{2,0},z] HPL[{2,1,0,0},zb]+HPL[{2,1,4,0},zb]+HPL[{2,4,1,0},z]+HPL[{2},z] HPL[{2,1,0,0,0},zb]-2 HPL[{2},zb] HPL[{2,0},z] Zeta[3]-2 HPL[{2},z] HPL[{2,0},zb] Zeta[3]-2 HPL[{0},z] HPL[{2,2},zb] Zeta[3]-2 HPL[{2,2,0},zb] Zeta[3]+4 HPL[{0},z] HPL[{1},zb] Zeta[3]^2-4 HPL[{2},zb] Zeta[3]^2+4 HPL[{1,0},zb] Zeta[3]^2+10 HPL[{0},z] HPL[{2},zb] Zeta[5]+10 HPL[{2,0},zb] Zeta[5]+8 HPL[{2,1},zb] Zeta[5],L[0,1,0,0,0,1,1,1]->1/8 (8 HPL[{1,1},zb] HPL[{2,4},z]+8 HPL[{1},zb] HPL[{2,4,1},z]+8 HPL[{2,0,0},z] HPL[{1,1,1,0},zb]+8 HPL[{0},z] HPL[{1,1,1,4},zb]+8 HPL[{1,1,1},zb] HPL[{2,0,0,0},z]+8 HPL[{2,4,1,1},z]+8 HPL[{2,0},z] HPL[{1,1,1,0,0},zb]+8 HPL[{1,1,1,4,0},zb]+8 HPL[{2},z] HPL[{1,1,1,0,0,0},zb]-16 HPL[{0},z] HPL[{1,3},zb] Zeta[3]-16 HPL[{1,0},zb] HPL[{2,0},z] Zeta[3]-16 HPL[{1,1},zb] HPL[{2,0},z] Zeta[3]-16 HPL[{2},z] HPL[{1,0,0},zb] Zeta[3]-16 HPL[{2},z] HPL[{1,1,0},zb] Zeta[3]-16 HPL[{0},z] HPL[{1,1,2},zb] Zeta[3]-16 HPL[{1,3,0},zb] Zeta[3]-16 HPL[{1},zb] HPL[{2,0,0},z] Zeta[3]-16 HPL[{1,1,2,0},zb] Zeta[3]-48 HPL[{0},z] HPL[{1},zb] Zeta[3]^2-48 HPL[{1,0},zb] Zeta[3]^2-32 HPL[{1,1},zb] Zeta[3]^2-32 HPL[{1},zb] HPL[{2},z] Zeta[5]+48 HPL[{0},z] HPL[{1,1},zb] Zeta[5]+48 HPL[{1,1,0},zb] Zeta[5]+64 HPL[{1,1,1},zb] Zeta[5]+109 HPL[{1},zb] Zeta[7]),L[0,1,0,0,1,0,0,0]->HPL[{2,0},z] HPL[{4,0},zb]+HPL[{0},z] HPL[{4,3},zb]+HPL[{2,3},z] HPL[{0,0,0},zb]+HPL[{4},zb] HPL[{2,0,0},z]+HPL[{0,0},zb] HPL[{2,3,0},z]+HPL[{2},z] HPL[{4,0,0},zb]+HPL[{4,3,0},zb]+HPL[{0},zb] HPL[{2,3,0,0},z]+HPL[{2,3,0,0,0},z]+12 HPL[{0},z] HPL[{2},zb] Zeta[5]+12 HPL[{2,0},zb] Zeta[5],L[0,1,0,0,1,0,0,1]->HPL[{2,3},z] HPL[{1,0,0},zb]+HPL[{2,0},z] HPL[{1,3,0},zb]+HPL[{0},z] HPL[{1,3,3},zb]+HPL[{1,3},zb] HPL[{2,0,0},z]+HPL[{1,0},zb] HPL[{2,3,0},z]+HPL[{2,3,3},z]+HPL[{2},z] HPL[{1,3,0,0},zb]+HPL[{1,3,3,0},zb]+HPL[{1},zb] HPL[{2,3,0,0},z]-12 HPL[{1},zb] HPL[{2},z] Zeta[5]-6 HPL[{1},zb] Zeta[7],L[0,1,0,0,1,0,1,0]->HPL[{2,0},zb] HPL[{2,3},z]+HPL[{2,2},zb] HPL[{2,0,0},z]+HPL[{2,0},z] HPL[{2,2,0},zb]+HPL[{0},z] HPL[{2,2,3},zb]+HPL[{2},zb] HPL[{2,3,0},z]+HPL[{0},zb] HPL[{2,3,2},z]+HPL[{2},z] HPL[{2,2,0,0},zb]+HPL[{2,2,3,0},zb]+HPL[{2,3,2,0},z]-4 HPL[{0},z] HPL[{1,3},zb] Zeta[3]+4 HPL[{2},zb] HPL[{2,0},z] Zeta[3]-4 HPL[{1,0},zb] HPL[{2,0},z] Zeta[3]+4 HPL[{2},z] HPL[{2,0},zb] Zeta[3]+4 HPL[{0},z] HPL[{2,2},zb] Zeta[3]-4 HPL[{2},z] HPL[{1,0,0},zb] Zeta[3]-4 HPL[{1,3,0},zb] Zeta[3]-4 HPL[{1},zb] HPL[{2,0,0},z] Zeta[3]+4 HPL[{2,2,0},zb] Zeta[3]-8 HPL[{0},z] HPL[{1},zb] Zeta[3]^2+8 HPL[{2},zb] Zeta[3]^2-8 HPL[{1,0},zb] Zeta[3]^2-20 HPL[{0},z] HPL[{2},zb] Zeta[5]-20 HPL[{2,0},zb] Zeta[5],L[0,1,0,0,1,0,1,1]->1/4 (4 HPL[{2,3},z] HPL[{1,1,0},zb]+4 HPL[{1,1,2},zb] HPL[{2,0,0},z]+4 HPL[{1,1},zb] HPL[{2,3,0},z]+4 HPL[{1},zb] HPL[{2,3,2},z]+4 HPL[{2,0},z] HPL[{1,1,2,0},zb]+4 HPL[{0},z] HPL[{1,1,2,3},zb]+4 HPL[{2,3,2,1},z]+4 HPL[{2},z] HPL[{1,1,2,0,0},zb]+4 HPL[{1,1,2,3,0},zb]+24 HPL[{0},z] HPL[{1,3},zb] Zeta[3]+24 HPL[{1,0},zb] HPL[{2,0},z] Zeta[3]+16 HPL[{1,1},zb] HPL[{2,0},z] Zeta[3]+24 HPL[{2},z] HPL[{1,0,0},zb] Zeta[3]+16 HPL[{2},z] HPL[{1,1,0},zb] Zeta[3]+16 HPL[{0},z] HPL[{1,1,2},zb] Zeta[3]+24 HPL[{1,3,0},zb] Zeta[3]+24 HPL[{1},zb] HPL[{2,0,0},z] Zeta[3]+16 HPL[{1,1,2,0},zb] Zeta[3]+48 HPL[{0},z] HPL[{1},zb] Zeta[3]^2+48 HPL[{1,0},zb] Zeta[3]^2+32 HPL[{1,1},zb] Zeta[3]^2+44 HPL[{1},zb] HPL[{2},z] Zeta[5]-36 HPL[{0},z] HPL[{1,1},zb] Zeta[5]-36 HPL[{1,1,0},zb] Zeta[5]-75 HPL[{1},zb] Zeta[7]),L[0,1,0,0,1,1,0,0]->HPL[{3},zb] HPL[{2,3},z]+HPL[{3,1},zb] HPL[{2,0,0},z]+HPL[{0,0},zb] HPL[{2,3,1},z]+HPL[{2,0},z] HPL[{3,1,0},zb]+HPL[{0},z] HPL[{3,1,3},zb]+HPL[{0},zb] HPL[{2,3,1,0},z]+HPL[{2},z] HPL[{3,1,0,0},zb]+HPL[{3,1,3,0},zb]+HPL[{2,3,1,0,0},z]-2 HPL[{2},z] HPL[{3},zb] Zeta[3]+2 HPL[{0},z] HPL[{1,3},zb] Zeta[3]+2 HPL[{1,0},zb] HPL[{2,0},z] Zeta[3]-2 HPL[{0},z] HPL[{3,1},zb] Zeta[3]+2 HPL[{2},z] HPL[{1,0,0},zb] Zeta[3]+2 HPL[{1,3,0},zb] Zeta[3]+2 HPL[{1},zb] HPL[{2,0,0},z] Zeta[3]-2 HPL[{3,1,0},zb] Zeta[3]-2 HPL[{0},z] HPL[{1},zb] Zeta[3]^2-2 HPL[{1,0},zb] Zeta[3]^2-HPL[{0},z] HPL[{2},zb] Zeta[5]-9 HPL[{3},zb] Zeta[5]-HPL[{2,0},zb] Zeta[5],L[0,1,0,0,1,1,0,1]->1/8 (8 HPL[{1,2},zb] HPL[{2,3},z]+8 HPL[{1,2,1},zb] HPL[{2,0,0},z]+8 HPL[{1,0},zb] HPL[{2,3,1},z]+8 HPL[{2,0},z] HPL[{1,2,1,0},zb]+8 HPL[{0},z] HPL[{1,2,1,3},zb]+8 HPL[{1},zb] HPL[{2,3,1,0},z]+8 HPL[{2,3,1,2},z]+8 HPL[{2},z] HPL[{1,2,1,0,0},zb]+8 HPL[{1,2,1,3,0},zb]-16 HPL[{2},z] HPL[{1,2},zb] Zeta[3]-48 HPL[{0},z] HPL[{1,3},zb] Zeta[3]-48 HPL[{1,0},zb] HPL[{2,0},z] Zeta[3]-48 HPL[{2},z] HPL[{1,0,0},zb] Zeta[3]-16 HPL[{0},z] HPL[{1,2,1},zb] Zeta[3]-48 HPL[{1,3,0},zb] Zeta[3]-48 HPL[{1},zb] HPL[{2,0,0},z] Zeta[3]-16 HPL[{1,2,1,0},zb] Zeta[3]+48 HPL[{0},z] HPL[{1},zb] Zeta[3]^2+48 HPL[{1,0},zb] Zeta[3]^2+8 HPL[{1},zb] HPL[{2},z] Zeta[5]-72 HPL[{1,2},zb] Zeta[5]+67 HPL[{1},zb] Zeta[7]),L[0,1,0,0,1,1,1,0]->HPL[{2,1},zb] HPL[{2,3},z]+HPL[{2,0,0},z] HPL[{2,1,1},zb]+HPL[{2},zb] HPL[{2,3,1},z]+HPL[{2,0},z] HPL[{2,1,1,0},zb]+HPL[{0},z] HPL[{2,1,1,3},zb]+HPL[{0},zb] HPL[{2,3,1,1},z]+HPL[{2},z] HPL[{2,1,1,0,0},zb]+HPL[{2,1,1,3,0},zb]+HPL[{2,3,1,1,0},z]+2 HPL[{0},z] HPL[{1,3},zb] Zeta[3]-2 HPL[{2},zb] HPL[{2,0},z] Zeta[3]+2 HPL[{1,0},zb] HPL[{2,0},z] Zeta[3]-2 HPL[{2},z] HPL[{2,0},zb] Zeta[3]-2 HPL[{2},z] HPL[{2,1},zb] Zeta[3]-2 HPL[{0},z] HPL[{2,2},zb] Zeta[3]+2 HPL[{2},z] HPL[{1,0,0},zb] Zeta[3]+2 HPL[{1,3,0},zb] Zeta[3]+2 HPL[{1},zb] HPL[{2,0,0},z] Zeta[3]-2 HPL[{0},z] HPL[{2,1,1},zb] Zeta[3]-2 HPL[{2,2,0},zb] Zeta[3]-2 HPL[{2,1,1,0},zb] Zeta[3]+2 HPL[{0},z] HPL[{1},zb] Zeta[3]^2-2 HPL[{2},zb] Zeta[3]^2+2 HPL[{1,0},zb] Zeta[3]^2+5 HPL[{0},z] HPL[{2},zb] Zeta[5]+5 HPL[{2,0},zb] Zeta[5]-9 HPL[{2,1},zb] Zeta[5],L[0,1,0,0,1,1,1,1]->1/4 (4 HPL[{2,3},z] HPL[{1,1,1},zb]+4 HPL[{1,1},zb] HPL[{2,3,1},z]+4 HPL[{2,0,0},z] HPL[{1,1,1,1},zb]+4 HPL[{1},zb] HPL[{2,3,1,1},z]+4 HPL[{2,0},z] HPL[{1,1,1,1,0},zb]+4 HPL[{0},z] HPL[{1,1,1,1,3},zb]+4 HPL[{2,3,1,1,1},z]+4 HPL[{2},z] HPL[{1,1,1,1,0,0},zb]+4 HPL[{1,1,1,1,3,0},zb]-8 HPL[{1,1},zb] HPL[{2,0},z] Zeta[3]-8 HPL[{2},z] HPL[{1,1,0},zb] Zeta[3]-8 HPL[{2},z] HPL[{1,1,1},zb] Zeta[3]-8 HPL[{0},z] HPL[{1,1,2},zb] Zeta[3]-8 HPL[{0},z] HPL[{1,1,1,1},zb] Zeta[3]-8 HPL[{1,1,2,0},zb] Zeta[3]-8 HPL[{1,1,1,1,0},zb] Zeta[3]-24 HPL[{0},z] HPL[{1},zb] Zeta[3]^2-24 HPL[{1,0},zb] Zeta[3]^2-8 HPL[{1,1},zb] Zeta[3]^2-16 HPL[{1},zb] HPL[{2},z] Zeta[5]+4 HPL[{0},z] HPL[{1,1},zb] Zeta[5]+4 HPL[{1,1,0},zb] Zeta[5]-36 HPL[{1,1,1},zb] Zeta[5]-5 HPL[{1},zb] Zeta[7]),L[0,1,0,1,0,0,0,0]->HPL[{5},zb] HPL[{2,0},z]+HPL[{2},z] HPL[{5,0},zb]+HPL[{0},z] HPL[{5,2},zb]+HPL[{0,0,0},zb] HPL[{2,2,0},z]+HPL[{5,2,0},zb]+HPL[{2,2},z] HPL[{0,0,0,0},zb]+HPL[{0,0},zb] HPL[{2,2,0,0},z]+HPL[{0},zb] HPL[{2,2,0,0,0},z]+HPL[{2,2,0,0,0,0},z]-4 HPL[{0},z] HPL[{4},zb] Zeta[3]+4 HPL[{5},zb] Zeta[3]-4 HPL[{4,0},zb] Zeta[3]-8 HPL[{0},z] HPL[{2},zb] Zeta[5]-8 HPL[{2,0},zb] Zeta[5],L[0,1,0,1,0,0,0,1]->HPL[{1,4},zb] HPL[{2,0},z]+HPL[{2},z] HPL[{1,4,0},zb]+HPL[{0},z] HPL[{1,4,2},zb]+HPL[{1,0,0},zb] HPL[{2,2,0},z]+HPL[{2,2,4},z]+HPL[{2,2},z] HPL[{1,0,0,0},zb]+HPL[{1,4,2,0},zb]+HPL[{1,0},zb] HPL[{2,2,0,0},z]+HPL[{1},zb] HPL[{2,2,0,0,0},z]-4 HPL[{0},z] HPL[{1,3},zb] Zeta[3]+4 HPL[{1,4},zb] Zeta[3]-4 HPL[{1,3,0},zb] Zeta[3]+8 HPL[{1},zb] HPL[{2},z] Zeta[5]-20 HPL[{1},zb] Zeta[7],L[0,1,0,1,0,0,1,0]->HPL[{2,0},z] HPL[{2,3},zb]+HPL[{2,2},z] HPL[{2,0,0},zb]+HPL[{2,0},zb] HPL[{2,2,0},z]+HPL[{0},zb] HPL[{2,2,3},z]+HPL[{2},z] HPL[{2,3,0},zb]+HPL[{0},z] HPL[{2,3,2},zb]+HPL[{2},zb] HPL[{2,2,0,0},z]+HPL[{2,2,3,0},z]+HPL[{2,3,2,0},zb]-4 HPL[{0},z] HPL[{2,2},zb] Zeta[3]+4 HPL[{2,3},zb] Zeta[3]-4 HPL[{2,2,0},zb] Zeta[3]+8 HPL[{0},z] HPL[{1},zb] Zeta[3]^2-8 HPL[{2},zb] Zeta[3]^2+8 HPL[{1,0},zb] Zeta[3]^2+20 HPL[{0},z] HPL[{2},zb] Zeta[5]+20 HPL[{2,0},zb] Zeta[5],L[0,1,0,1,0,0,1,1]->1/8 (8 HPL[{2,0},z] HPL[{1,1,3},zb]+8 HPL[{1,1,0},zb] HPL[{2,2,0},z]+8 HPL[{1},zb] HPL[{2,2,3},z]+8 HPL[{2,2},z] HPL[{1,1,0,0},zb]+8 HPL[{2},z] HPL[{1,1,3,0},zb]+8 HPL[{0},z] HPL[{1,1,3,2},zb]+8 HPL[{1,1},zb] HPL[{2,2,0,0},z]+8 HPL[{2,2,3,1},z]+8 HPL[{1,1,3,2,0},zb]-16 HPL[{1,1},zb] HPL[{2,0},z] Zeta[3]-16 HPL[{1},zb] HPL[{2,2},z] Zeta[3]-16 HPL[{2},z] HPL[{1,1,0},zb] Zeta[3]-48 HPL[{0},z] HPL[{1,1,2},zb] Zeta[3]+32 HPL[{1,1,3},zb] Zeta[3]-48 HPL[{1,1,2,0},zb] Zeta[3]-144 HPL[{0},z] HPL[{1},zb] Zeta[3]^2-144 HPL[{1,0},zb] Zeta[3]^2-128 HPL[{1,1},zb] Zeta[3]^2-72 HPL[{1},zb] HPL[{2},z] Zeta[5]+88 HPL[{0},z] HPL[{1,1},zb] Zeta[5]+88 HPL[{1,1,0},zb] Zeta[5]+291 HPL[{1},zb] Zeta[7]),L[0,1,0,1,0,1,0,0]->HPL[{2,2},z] HPL[{3,0},zb]+HPL[{2,0},z] HPL[{3,2},zb]+HPL[{3},zb] HPL[{2,2,0},z]+HPL[{0,0},zb] HPL[{2,2,2},z]+HPL[{2},z] HPL[{3,2,0},zb]+HPL[{0},z] HPL[{3,2,2},zb]+HPL[{0},zb] HPL[{2,2,2,0},z]+HPL[{3,2,2,0},zb]+HPL[{2,2,2,0,0},z]+4 HPL[{2},z] HPL[{3},zb] Zeta[3]-4 HPL[{2},zb] HPL[{2,0},z] Zeta[3]-4 HPL[{2},z] HPL[{2,0},zb] Zeta[3]-4 HPL[{0},z] HPL[{2,2},zb] Zeta[3]+4 HPL[{3,2},zb] Zeta[3]-4 HPL[{2,2,0},zb] Zeta[3]+8 HPL[{0},z] HPL[{1},zb] Zeta[3]^2-16 HPL[{2},zb] Zeta[3]^2+8 HPL[{1,0},zb] Zeta[3]^2+4 HPL[{0},z] HPL[{2},zb] Zeta[5]-4 HPL[{3},zb] Zeta[5]+4 HPL[{2,0},zb] Zeta[5],L[0,1,0,1,0,1,0,1]->HPL[{2,2},z] HPL[{1,2,0},zb]+HPL[{2,0},z] HPL[{1,2,2},zb]+HPL[{1,2},zb] HPL[{2,2,0},z]+HPL[{1,0},zb] HPL[{2,2,2},z]+HPL[{2},z] HPL[{1,2,2,0},zb]+HPL[{0},z] HPL[{1,2,2,2},zb]+HPL[{1},zb] HPL[{2,2,2,0},z]+HPL[{2,2,2,2},z]+HPL[{1,2,2,2,0},zb]+4 HPL[{2},z] HPL[{1,2},zb] Zeta[3]+4 HPL[{1},zb] HPL[{2,2},z] Zeta[3]+4 HPL[{1,2,2},zb] Zeta[3]-4 HPL[{1},zb] HPL[{2},z] Zeta[5]-4 HPL[{1,2},zb] Zeta[5]+4 HPL[{1},zb] Zeta[7],L[0,1,0,1,0,1,1,0]->HPL[{2,2},z] HPL[{2,1,0},zb]+HPL[{2,0},z] HPL[{2,1,2},zb]+HPL[{2,1},zb] HPL[{2,2,0},z]+HPL[{2},zb] HPL[{2,2,2},z]+HPL[{2},z] HPL[{2,1,2,0},zb]+HPL[{0},z] HPL[{2,1,2,2},zb]+HPL[{0},zb] HPL[{2,2,2,1},z]+HPL[{2,1,2,2,0},zb]+HPL[{2,2,2,1,0},z]+6 HPL[{2},zb] HPL[{2,0},z] Zeta[3]+6 HPL[{2},z] HPL[{2,0},zb] Zeta[3]+4 HPL[{2},z] HPL[{2,1},zb] Zeta[3]+6 HPL[{0},z] HPL[{2,2},zb] Zeta[3]+4 HPL[{2,1,2},zb] Zeta[3]+6 HPL[{2,2,0},zb] Zeta[3]-12 HPL[{0},z] HPL[{1},zb] Zeta[3]^2+24 HPL[{2},zb] Zeta[3]^2-12 HPL[{1,0},zb] Zeta[3]^2-15 HPL[{0},z] HPL[{2},zb] Zeta[5]-15 HPL[{2,0},zb] Zeta[5]-4 HPL[{2,1},zb] Zeta[5],L[0,1,0,1,0,1,1,1]->1/8 (8 HPL[{1,1,1},zb] HPL[{2,2,0},z]+8 HPL[{1,1},zb] HPL[{2,2,2},z]+8 HPL[{2,2},z] HPL[{1,1,1,0},zb]+8 HPL[{2,0},z] HPL[{1,1,1,2},zb]+8 HPL[{1},zb] HPL[{2,2,2,1},z]+8 HPL[{2},z] HPL[{1,1,1,2,0},zb]+8 HPL[{0},z] HPL[{1,1,1,2,2},zb]+8 HPL[{2,2,2,1,1},z]+8 HPL[{1,1,1,2,2,0},zb]+32 HPL[{1,1},zb] HPL[{2,0},z] Zeta[3]-16 HPL[{1},zb] HPL[{2,2},z] Zeta[3]+32 HPL[{2},z] HPL[{1,1,0},zb] Zeta[3]+32 HPL[{2},z] HPL[{1,1,1},zb] Zeta[3]+32 HPL[{0},z] HPL[{1,1,2},zb] Zeta[3]+32 HPL[{1,1,1,2},zb] Zeta[3]+32 HPL[{1,1,2,0},zb] Zeta[3]+96 HPL[{0},z] HPL[{1},zb] Zeta[3]^2+96 HPL[{1,0},zb] Zeta[3]^2+128 HPL[{1,1},zb] Zeta[3]^2+88 HPL[{1},zb] HPL[{2},z] Zeta[5]-32 HPL[{0},z] HPL[{1,1},zb] Zeta[5]-32 HPL[{1,1,0},zb] Zeta[5]-32 HPL[{1,1,1},zb] Zeta[5]-157 HPL[{1},zb] Zeta[7]),L[0,1,0,1,1,0,0,0]->HPL[{4},zb] HPL[{2,2},z]+HPL[{2,0},z] HPL[{4,1},zb]+HPL[{0,0,0},zb] HPL[{2,2,1},z]+HPL[{2},z] HPL[{4,1,0},zb]+HPL[{0},z] HPL[{4,1,2},zb]+HPL[{0,0},zb] HPL[{2,2,1,0},z]+HPL[{4,1,2,0},zb]+HPL[{0},zb] HPL[{2,2,1,0,0},z]+HPL[{2,2,1,0,0,0},z]+6 HPL[{0},z] HPL[{4},zb] Zeta[3]+2 HPL[{2},zb] HPL[{2,0},z] Zeta[3]+2 HPL[{2},z] HPL[{2,0},zb] Zeta[3]+2 HPL[{0},z] HPL[{2,2},zb] Zeta[3]+6 HPL[{4,0},zb] Zeta[3]+4 HPL[{4,1},zb] Zeta[3]+2 HPL[{2,2,0},zb] Zeta[3]-4 HPL[{0},z] HPL[{1},zb] Zeta[3]^2+8 HPL[{2},zb] Zeta[3]^2-4 HPL[{1,0},zb] Zeta[3]^2-HPL[{0},z] HPL[{2},zb] Zeta[5]-HPL[{2,0},zb] Zeta[5],L[0,1,0,1,1,0,0,1]->1/8 (8 HPL[{1,3},zb] HPL[{2,2},z]+8 HPL[{2,0},z] HPL[{1,3,1},zb]+8 HPL[{1,0,0},zb] HPL[{2,2,1},z]+8 HPL[{2},z] HPL[{1,3,1,0},zb]+8 HPL[{0},z] HPL[{1,3,1,2},zb]+8 HPL[{1,0},zb] HPL[{2,2,1,0},z]+8 HPL[{2,2,1,3},z]+8 HPL[{1,3,1,2,0},zb]+8 HPL[{1},zb] HPL[{2,2,1,0,0},z]+48 HPL[{0},z] HPL[{1,3},zb] Zeta[3]+16 HPL[{1,1},zb] HPL[{2,0},z] Zeta[3]+16 HPL[{2},z] HPL[{1,1,0},zb] Zeta[3]+16 HPL[{0},z] HPL[{1,1,2},zb] Zeta[3]+48 HPL[{1,3,0},zb] Zeta[3]+32 HPL[{1,3,1},zb] Zeta[3]+16 HPL[{1,1,2,0},zb] Zeta[3]+48 HPL[{0},z] HPL[{1},zb] Zeta[3]^2+48 HPL[{1,0},zb] Zeta[3]^2+64 HPL[{1,1},zb] Zeta[3]^2+8 HPL[{1},zb] HPL[{2},z] Zeta[5]+179 HPL[{1},zb] Zeta[7]),L[0,1,0,1,1,0,1,0]->HPL[{2,2},z] HPL[{2,2},zb]+HPL[{2,0},zb] HPL[{2,2,1},z]+HPL[{2,0},z] HPL[{2,2,1},zb]+HPL[{2},zb] HPL[{2,2,1,0},z]+HPL[{2},z] HPL[{2,2,1,0},zb]+HPL[{0},zb] HPL[{2,2,1,2},z]+HPL[{0},z] HPL[{2,2,1,2},zb]+HPL[{2,2,1,2,0},z]+HPL[{2,2,1,2,0},zb]-6 HPL[{2},zb] HPL[{2,0},z] Zeta[3]-4 HPL[{1,1},zb] HPL[{2,0},z] Zeta[3]-6 HPL[{2},z] HPL[{2,0},zb] Zeta[3]-4 HPL[{1},zb] HPL[{2,2},z] Zeta[3]-4 HPL[{2},z] HPL[{1,1,0},zb] Zeta[3]-4 HPL[{0},z] HPL[{1,1,2},zb] Zeta[3]+4 HPL[{2,2,1},zb] Zeta[3]-4 HPL[{1,1,2,0},zb] Zeta[3]-12 HPL[{0},z] HPL[{1},zb] Zeta[3]^2-12 HPL[{2},zb] Zeta[3]^2-12 HPL[{1,0},zb] Zeta[3]^2-16 HPL[{1,1},zb] Zeta[3]^2,L[0,1,0,1,1,0,1,1]->1/4 (4 HPL[{2,2},z] HPL[{1,1,2},zb]+4 HPL[{1,1,0},zb] HPL[{2,2,1},z]+4 HPL[{2,0},z] HPL[{1,1,2,1},zb]+4 HPL[{1,1},zb] HPL[{2,2,1,0},z]+4 HPL[{1},zb] HPL[{2,2,1,2},z]+4 HPL[{2},z] HPL[{1,1,2,1,0},zb]+4 HPL[{0},z] HPL[{1,1,2,1,2},zb]+4 HPL[{2,2,1,2,1},z]+4 HPL[{1,1,2,1,2,0},zb]+24 HPL[{1},zb] HPL[{2,2},z] Zeta[3]+24 HPL[{0},z] HPL[{1,1,2},zb] Zeta[3]+24 HPL[{1,1,2,0},zb] Zeta[3]+16 HPL[{1,1,2,1},zb] Zeta[3]+72 HPL[{0},z] HPL[{1},zb] Zeta[3]^2+72 HPL[{1,0},zb] Zeta[3]^2+48 HPL[{1,1},zb] Zeta[3]^2-36 HPL[{1},zb] HPL[{2},z] Zeta[5]-36 HPL[{0},z] HPL[{1,1},zb] Zeta[5]-36 HPL[{1,1,0},zb] Zeta[5]-75 HPL[{1},zb] Zeta[7]),L[0,1,0,1,1,1,0,0]->HPL[{2,2},z] HPL[{3,1},zb]+HPL[{3},zb] HPL[{2,2,1},z]+HPL[{2,0},z] HPL[{3,1,1},zb]+HPL[{0,0},zb] HPL[{2,2,1,1},z]+HPL[{2},z] HPL[{3,1,1,0},zb]+HPL[{0},z] HPL[{3,1,1,2},zb]+HPL[{0},zb] HPL[{2,2,1,1,0},z]+HPL[{3,1,1,2,0},zb]+HPL[{2,2,1,1,0,0},z]-2 HPL[{2},z] HPL[{3},zb] Zeta[3]+2 HPL[{2},zb] HPL[{2,0},z] Zeta[3]+2 HPL[{1,1},zb] HPL[{2,0},z] Zeta[3]+2 HPL[{2},z] HPL[{2,0},zb] Zeta[3]+2 HPL[{1},zb] HPL[{2,2},z] Zeta[3]+2 HPL[{0},z] HPL[{2,2},zb] Zeta[3]+4 HPL[{0},z] HPL[{3,1},zb] Zeta[3]+2 HPL[{2},z] HPL[{1,1,0},zb] Zeta[3]+2 HPL[{0},z] HPL[{1,1,2},zb] Zeta[3]+2 HPL[{2,2,0},zb] Zeta[3]+4 HPL[{3,1,0},zb] Zeta[3]+4 HPL[{3,1,1},zb] Zeta[3]+2 HPL[{1,1,2,0},zb] Zeta[3]+6 HPL[{0},z] HPL[{1},zb] Zeta[3]^2+8 HPL[{2},zb] Zeta[3]^2+6 HPL[{1,0},zb] Zeta[3]^2+8 HPL[{1,1},zb] Zeta[3]^2-6 HPL[{0},z] HPL[{2},zb] Zeta[5]+11 HPL[{3},zb] Zeta[5]-6 HPL[{2,0},zb] Zeta[5],L[0,1,0,1,1,1,0,1]->1/8 (8 HPL[{2,2},z] HPL[{1,2,1},zb]+8 HPL[{1,2},zb] HPL[{2,2,1},z]+8 HPL[{2,0},z] HPL[{1,2,1,1},zb]+8 HPL[{1,0},zb] HPL[{2,2,1,1},z]+8 HPL[{2},z] HPL[{1,2,1,1,0},zb]+8 HPL[{0},z] HPL[{1,2,1,1,2},zb]+8 HPL[{1},zb] HPL[{2,2,1,1,0},z]+8 HPL[{2,2,1,1,2},z]+8 HPL[{1,2,1,1,2,0},zb]-16 HPL[{2},z] HPL[{1,2},zb] Zeta[3]-32 HPL[{1,1},zb] HPL[{2,0},z] Zeta[3]-48 HPL[{1},zb] HPL[{2,2},z] Zeta[3]-32 HPL[{2},z] HPL[{1,1,0},zb] Zeta[3]-32 HPL[{0},z] HPL[{1,1,2},zb] Zeta[3]+32 HPL[{0},z] HPL[{1,2,1},zb] Zeta[3]-32 HPL[{1,1,2,0},zb] Zeta[3]+32 HPL[{1,2,1,0},zb] Zeta[3]+32 HPL[{1,2,1,1},zb] Zeta[3]-192 HPL[{0},z] HPL[{1},zb] Zeta[3]^2-192 HPL[{1,0},zb] Zeta[3]^2-128 HPL[{1,1},zb] Zeta[3]^2+48 HPL[{1},zb] HPL[{2},z] Zeta[5]+88 HPL[{1,2},zb] Zeta[5]-115 HPL[{1},zb] Zeta[7]),L[0,1,0,1,1,1,1,0]->HPL[{2,2},z] HPL[{2,1,1},zb]+HPL[{2,1},zb] HPL[{2,2,1},z]+HPL[{2,0},z] HPL[{2,1,1,1},zb]+HPL[{2},zb] HPL[{2,2,1,1},z]+HPL[{2},z] HPL[{2,1,1,1,0},zb]+HPL[{0},z] HPL[{2,1,1,1,2},zb]+HPL[{0},zb] HPL[{2,2,1,1,1},z]+HPL[{2,1,1,1,2,0},zb]+HPL[{2,2,1,1,1,0},z]+2 HPL[{1,1},zb] HPL[{2,0},z] Zeta[3]-2 HPL[{2},z] HPL[{2,1},zb] Zeta[3]+2 HPL[{1},zb] HPL[{2,2},z] Zeta[3]+2 HPL[{2},z] HPL[{1,1,0},zb] Zeta[3]+2 HPL[{0},z] HPL[{1,1,2},zb] Zeta[3]+4 HPL[{0},z] HPL[{2,1,1},zb] Zeta[3]+2 HPL[{1,1,2,0},zb] Zeta[3]+4 HPL[{2,1,1,0},zb] Zeta[3]+4 HPL[{2,1,1,1},zb] Zeta[3]+10 HPL[{0},z] HPL[{1},zb] Zeta[3]^2-4 HPL[{2},zb] Zeta[3]^2+10 HPL[{1,0},zb] Zeta[3]^2+8 HPL[{1,1},zb] Zeta[3]^2+10 HPL[{0},z] HPL[{2},zb] Zeta[5]+10 HPL[{2,0},zb] Zeta[5]+11 HPL[{2,1},zb] Zeta[5],L[0,1,0,1,1,1,1,1]->HPL[{1,1,1},zb] HPL[{2,2,1},z]+HPL[{2,2},z] HPL[{1,1,1,1},zb]+HPL[{1,1},zb] HPL[{2,2,1,1},z]+HPL[{2,0},z] HPL[{1,1,1,1,1},zb]+HPL[{1},zb] HPL[{2,2,1,1,1},z]+HPL[{2},z] HPL[{1,1,1,1,1,0},zb]+HPL[{0},z] HPL[{1,1,1,1,1,2},zb]+HPL[{2,2,1,1,1,1},z]+HPL[{1,1,1,1,1,2,0},zb]-2 HPL[{2},z] HPL[{1,1,1},zb] Zeta[3]+4 HPL[{0},z] HPL[{1,1,1,1},zb] Zeta[3]+4 HPL[{1,1,1,1,0},zb] Zeta[3]+4 HPL[{1,1,1,1,1},zb] Zeta[3]-4 HPL[{1,1},zb] Zeta[3]^2-2 HPL[{1},zb] HPL[{2},z] Zeta[5]+8 HPL[{0},z] HPL[{1,1},zb] Zeta[5]+8 HPL[{1,1,0},zb] Zeta[5]+11 HPL[{1,1,1},zb] Zeta[5]+22 HPL[{1},zb] Zeta[7],L[0,1,1,0,0,0,0,0]->HPL[{2},z] HPL[{6},zb]+HPL[{0},z] HPL[{6,1},zb]+HPL[{6,1,0},zb]+HPL[{2,1,0},z] HPL[{0,0,0,0},zb]+HPL[{0,0,0},zb] HPL[{2,1,0,0},z]+HPL[{2,1},z] HPL[{0,0,0,0,0},zb]+HPL[{0,0},zb] HPL[{2,1,0,0,0},z]+HPL[{0},zb] HPL[{2,1,0,0,0,0},z]+HPL[{2,1,0,0,0,0,0},z]+2 HPL[{0},z] HPL[{4},zb] Zeta[3]+2 HPL[{4,0},zb] Zeta[3]+2 HPL[{0},z] HPL[{2},zb] Zeta[5]+2 HPL[{2,0},zb] Zeta[5],L[0,1,1,0,0,0,0,1]->HPL[{2},z] HPL[{1,5},zb]+HPL[{0},z] HPL[{1,5,1},zb]+HPL[{2,1,5},z]+HPL[{2,1,0},z] HPL[{1,0,0,0},zb]+HPL[{1,5,1,0},zb]+HPL[{1,0,0},zb] HPL[{2,1,0,0},z]+HPL[{2,1},z] HPL[{1,0,0,0,0},zb]+HPL[{1,0},zb] HPL[{2,1,0,0,0},z]+HPL[{1},zb] HPL[{2,1,0,0,0,0},z]+2 HPL[{0},z] HPL[{1,3},zb] Zeta[3]+2 HPL[{1,3,0},zb] Zeta[3]+2 HPL[{0},z] HPL[{1,1},zb] Zeta[5]+2 HPL[{1,1,0},zb] Zeta[5]+8 HPL[{1},zb] Zeta[7],L[0,1,1,0,0,0,1,0]->HPL[{2},z] HPL[{2,4},zb]+HPL[{2,0,0},zb] HPL[{2,1,0},z]+HPL[{0},zb] HPL[{2,1,4},z]+HPL[{0},z] HPL[{2,4,1},zb]+HPL[{2,1},z] HPL[{2,0,0,0},zb]+HPL[{2,0},zb] HPL[{2,1,0,0},z]+HPL[{2,1,4,0},z]+HPL[{2,4,1,0},zb]+HPL[{2},zb] HPL[{2,1,0,0,0},z]+2 HPL[{0},z] HPL[{2,2},zb] Zeta[3]+2 HPL[{2,2,0},zb] Zeta[3]-4 HPL[{0},z] HPL[{1},zb] Zeta[3]^2+4 HPL[{2},zb] Zeta[3]^2-4 HPL[{1,0},zb] Zeta[3]^2-8 HPL[{1},zb] HPL[{2},z] Zeta[5]-10 HPL[{0},z] HPL[{2},zb] Zeta[5]-8 HPL[{0},z] HPL[{1,1},zb] Zeta[5]-10 HPL[{2,0},zb] Zeta[5]-8 HPL[{1,1,0},zb] Zeta[5],L[0,1,1,0,0,0,1,1]->1/4 (4 HPL[{2},z] HPL[{1,1,4},zb]+4 HPL[{1},zb] HPL[{2,1,4},z]+4 HPL[{2,1,0},z] HPL[{1,1,0,0},zb]+4 HPL[{0},z] HPL[{1,1,4,1},zb]+4 HPL[{1,1,0},zb] HPL[{2,1,0,0},z]+4 HPL[{2,1,4,1},z]+4 HPL[{2,1},z] HPL[{1,1,0,0,0},zb]+4 HPL[{1,1,4,1,0},zb]+4 HPL[{1,1},zb] HPL[{2,1,0,0,0},z]-8 HPL[{2},z] HPL[{1,2},zb] Zeta[3]-8 HPL[{1,0},zb] HPL[{2,1},z] Zeta[3]+8 HPL[{0},z] HPL[{1,1,2},zb] Zeta[3]-8 HPL[{0},z] HPL[{1,2,1},zb] Zeta[3]-8 HPL[{1},zb] HPL[{2,1,0},z] Zeta[3]+8 HPL[{1,1,2,0},zb] Zeta[3]-8 HPL[{1,2,1,0},zb] Zeta[3]+48 HPL[{0},z] HPL[{1},zb] Zeta[3]^2+48 HPL[{1,0},zb] Zeta[3]^2+16 HPL[{1,1},zb] Zeta[3]^2+40 HPL[{1},zb] HPL[{2},z] Zeta[5]-61 HPL[{1},zb] Zeta[7]),L[0,1,1,0,0,1,0,0]->HPL[{2},z] HPL[{3,3},zb]+HPL[{3,0},zb] HPL[{2,1,0},z]+HPL[{0,0},zb] HPL[{2,1,3},z]+HPL[{2,1},z] HPL[{3,0,0},zb]+HPL[{0},z] HPL[{3,3,1},zb]+HPL[{3},zb] HPL[{2,1,0,0},z]+HPL[{0},zb] HPL[{2,1,3,0},z]+HPL[{3,3,1,0},zb]+HPL[{2,1,3,0,0},z]+2 HPL[{0},z] HPL[{3,1},zb] Zeta[3]+2 HPL[{3,1,0},zb] Zeta[3]+2 HPL[{0},z] HPL[{1},zb] Zeta[3]^2+2 HPL[{1,0},zb] Zeta[3]^2+12 HPL[{1},zb] HPL[{2},z] Zeta[5]+9 HPL[{0},z] HPL[{2},zb] Zeta[5]+HPL[{3},zb] Zeta[5]+12 HPL[{0},z] HPL[{1,1},zb] Zeta[5]+9 HPL[{2,0},zb] Zeta[5]+12 HPL[{1,1,0},zb] Zeta[5],L[0,1,1,0,0,1,0,1]->1/8 (8 HPL[{2},z] HPL[{1,2,3},zb]+8 HPL[{1,2,0},zb] HPL[{2,1,0},z]+8 HPL[{1,0},zb] HPL[{2,1,3},z]+8 HPL[{2,1},z] HPL[{1,2,0,0},zb]+8 HPL[{0},z] HPL[{1,2,3,1},zb]+8 HPL[{1,2},zb] HPL[{2,1,0,0},z]+8 HPL[{1},zb] HPL[{2,1,3,0},z]+8 HPL[{2,1,3,2},z]+8 HPL[{1,2,3,1,0},zb]+32 HPL[{2},z] HPL[{1,2},zb] Zeta[3]+32 HPL[{1,0},zb] HPL[{2,1},z] Zeta[3]+48 HPL[{0},z] HPL[{1,2,1},zb] Zeta[3]+32 HPL[{1},zb] HPL[{2,1,0},z] Zeta[3]+48 HPL[{1,2,1,0},zb] Zeta[3]-144 HPL[{0},z] HPL[{1},zb] Zeta[3]^2-144 HPL[{1,0},zb] Zeta[3]^2-160 HPL[{1},zb] HPL[{2},z] Zeta[5]-88 HPL[{0},z] HPL[{1,1},zb] Zeta[5]+8 HPL[{1,2},zb] Zeta[5]-88 HPL[{1,1,0},zb] Zeta[5]+67 HPL[{1},zb] Zeta[7]),L[0,1,1,0,0,1,1,0]->HPL[{2,1,0},z] HPL[{2,1,0},zb]+HPL[{2},zb] HPL[{2,1,3},z]+HPL[{2},z] HPL[{2,1,3},zb]+HPL[{2,1},zb] HPL[{2,1,0,0},z]+HPL[{2,1},z] HPL[{2,1,0,0},zb]+HPL[{0},zb] HPL[{2,1,3,1},z]+HPL[{0},z] HPL[{2,1,3,1},zb]+HPL[{2,1,3,1,0},z]+HPL[{2,1,3,1,0},zb]-2 HPL[{2},zb] HPL[{2,1},z] Zeta[3]-2 HPL[{2},z] HPL[{2,1},zb] Zeta[3]-HPL[{1},zb] HPL[{2},z] Zeta[5]-HPL[{0},z] HPL[{1,1},zb] Zeta[5]+HPL[{2,1},zb] Zeta[5]-HPL[{1,1,0},zb] Zeta[5],L[0,1,1,0,0,1,1,1]->1/2 (2 HPL[{1,1},zb] HPL[{2,1,3},z]+2 HPL[{2,1,0},z] HPL[{1,1,1,0},zb]+2 HPL[{2},z] HPL[{1,1,1,3},zb]+2 HPL[{1,1,1},zb] HPL[{2,1,0,0},z]+2 HPL[{1},zb] HPL[{2,1,3,1},z]+2 HPL[{2,1},z] HPL[{1,1,1,0,0},zb]+2 HPL[{0},z] HPL[{1,1,1,3,1},zb]+2 HPL[{2,1,3,1,1},z]+2 HPL[{1,1,1,3,1,0},zb]-4 HPL[{2},z] HPL[{1,2},zb] Zeta[3]-4 HPL[{1,0},zb] HPL[{2,1},z] Zeta[3]-4 HPL[{1,1},zb] HPL[{2,1},z] Zeta[3]-4 HPL[{2},z] HPL[{1,1,1},zb] Zeta[3]-4 HPL[{0},z] HPL[{1,2,1},zb] Zeta[3]-4 HPL[{1},zb] HPL[{2,1,0},z] Zeta[3]-4 HPL[{1,2,1,0},zb] Zeta[3]+12 HPL[{0},z] HPL[{1},zb] Zeta[3]^2+12 HPL[{1,0},zb] Zeta[3]^2+10 HPL[{1},zb] HPL[{2},z] Zeta[5]+10 HPL[{0},z] HPL[{1,1},zb] Zeta[5]+10 HPL[{1,1,0},zb] Zeta[5]+2 HPL[{1,1,1},zb] Zeta[5]+HPL[{1},zb] Zeta[7]),L[0,1,1,0,1,0,0,0]->HPL[{2,1},z] HPL[{4,0},zb]+HPL[{2},z] HPL[{4,2},zb]+HPL[{4},zb] HPL[{2,1,0},z]+HPL[{0,0,0},zb] HPL[{2,1,2},z]+HPL[{0},z] HPL[{4,2,1},zb]+HPL[{0,0},zb] HPL[{2,1,2,0},z]+HPL[{4,2,1,0},zb]+HPL[{0},zb] HPL[{2,1,2,0,0},z]+HPL[{2,1,2,0,0,0},z]-4 HPL[{2},z] HPL[{3},zb] Zeta[3]-6 HPL[{0},z] HPL[{4},zb] Zeta[3]-4 HPL[{0},z] HPL[{3,1},zb] Zeta[3]-6 HPL[{4,0},zb] Zeta[3]-4 HPL[{3,1,0},zb] Zeta[3]-4 HPL[{0},z] HPL[{1},zb] Zeta[3]^2-4 HPL[{1,0},zb] Zeta[3]^2-8 HPL[{1},zb] HPL[{2},z] Zeta[5]-11 HPL[{0},z] HPL[{2},zb] Zeta[5]-8 HPL[{0},z] HPL[{1,1},zb] Zeta[5]-11 HPL[{2,0},zb] Zeta[5]-8 HPL[{1,1,0},zb] Zeta[5],L[0,1,1,0,1,0,0,1]->1/4 (4 HPL[{2,1},z] HPL[{1,3,0},zb]+4 HPL[{2},z] HPL[{1,3,2},zb]+4 HPL[{1,3},zb] HPL[{2,1,0},z]+4 HPL[{1,0,0},zb] HPL[{2,1,2},z]+4 HPL[{0},z] HPL[{1,3,2,1},zb]+4 HPL[{1,0},zb] HPL[{2,1,2,0},z]+4 HPL[{2,1,2,3},z]+4 HPL[{1,3,2,1,0},zb]+4 HPL[{1},zb] HPL[{2,1,2,0,0},z]-16 HPL[{2},z] HPL[{1,2},zb] Zeta[3]-24 HPL[{0},z] HPL[{1,3},zb] Zeta[3]-16 HPL[{0},z] HPL[{1,2,1},zb] Zeta[3]-24 HPL[{1,3,0},zb] Zeta[3]-16 HPL[{1,2,1,0},zb] Zeta[3]+48 HPL[{0},z] HPL[{1},zb] Zeta[3]^2+48 HPL[{1,0},zb] Zeta[3]^2+80 HPL[{1},zb] HPL[{2},z] Zeta[5]+36 HPL[{0},z] HPL[{1,1},zb] Zeta[5]+36 HPL[{1,1,0},zb] Zeta[5]-131 HPL[{1},zb] Zeta[7]),L[0,1,1,0,1,0,1,0]->HPL[{2,2},zb] HPL[{2,1,0},z]+HPL[{2,0},zb] HPL[{2,1,2},z]+HPL[{2,1},z] HPL[{2,2,0},zb]+HPL[{2},z] HPL[{2,2,2},zb]+HPL[{2},zb] HPL[{2,1,2,0},z]+HPL[{0},zb] HPL[{2,1,2,2},z]+HPL[{0},z] HPL[{2,2,2,1},zb]+HPL[{2,1,2,2,0},z]+HPL[{2,2,2,1,0},zb]-4 HPL[{2},z] HPL[{1,2},zb] Zeta[3]+4 HPL[{2},zb] HPL[{2,1},z] Zeta[3]-4 HPL[{1,0},zb] HPL[{2,1},z] Zeta[3]-6 HPL[{0},z] HPL[{2,2},zb] Zeta[3]-4 HPL[{0},z] HPL[{1,2,1},zb] Zeta[3]-4 HPL[{1},zb] HPL[{2,1,0},z] Zeta[3]-6 HPL[{2,2,0},zb] Zeta[3]-4 HPL[{1,2,1,0},zb] Zeta[3]+24 HPL[{0},z] HPL[{1},zb] Zeta[3]^2-12 HPL[{2},zb] Zeta[3]^2+24 HPL[{1,0},zb] Zeta[3]^2+4 HPL[{1},zb] HPL[{2},z] Zeta[5]+15 HPL[{0},z] HPL[{2},zb] Zeta[5]+4 HPL[{0},z] HPL[{1,1},zb] Zeta[5]+15 HPL[{2,0},zb] Zeta[5]+4 HPL[{1,1,0},zb] Zeta[5],L[0,1,1,0,1,0,1,1]->1/8 (8 HPL[{1,1,2},zb] HPL[{2,1,0},z]+8 HPL[{1,1,0},zb] HPL[{2,1,2},z]+8 HPL[{2,1},z] HPL[{1,1,2,0},zb]+8 HPL[{2},z] HPL[{1,1,2,2},zb]+8 HPL[{1,1},zb] HPL[{2,1,2,0},z]+8 HPL[{1},zb] HPL[{2,1,2,2},z]+8 HPL[{0},z] HPL[{1,1,2,2,1},zb]+8 HPL[{2,1,2,2,1},z]+8 HPL[{1,1,2,2,1,0},zb]+48 HPL[{2},z] HPL[{1,2},zb] Zeta[3]+48 HPL[{1,0},zb] HPL[{2,1},z] Zeta[3]+32 HPL[{1,1},zb] HPL[{2,1},z] Zeta[3]-48 HPL[{0},z] HPL[{1,1,2},zb] Zeta[3]+48 HPL[{0},z] HPL[{1,2,1},zb] Zeta[3]+48 HPL[{1},zb] HPL[{2,1,0},z] Zeta[3]-48 HPL[{1,1,2,0},zb] Zeta[3]+48 HPL[{1,2,1,0},zb] Zeta[3]-288 HPL[{0},z] HPL[{1},zb] Zeta[3]^2-288 HPL[{1,0},zb] Zeta[3]^2-96 HPL[{1,1},zb] Zeta[3]^2-120 HPL[{1},zb] HPL[{2},z] Zeta[5]+291 HPL[{1},zb] Zeta[7]),L[0,1,1,0,1,1,0,0]->HPL[{3,1},zb] HPL[{2,1,0},z]+HPL[{3},zb] HPL[{2,1,2},z]+HPL[{2,1},z] HPL[{3,1,0},zb]+HPL[{2},z] HPL[{3,1,2},zb]+HPL[{0,0},zb] HPL[{2,1,2,1},z]+HPL[{0},z] HPL[{3,1,2,1},zb]+HPL[{0},zb] HPL[{2,1,2,1,0},z]+HPL[{3,1,2,1,0},zb]+HPL[{2,1,2,1,0,0},z]+6 HPL[{2},z] HPL[{3},zb] Zeta[3]+2 HPL[{2},z] HPL[{1,2},zb] Zeta[3]+2 HPL[{1,0},zb] HPL[{2,1},z] Zeta[3]+2 HPL[{0},z] HPL[{1,2,1},zb] Zeta[3]+2 HPL[{1},zb] HPL[{2,1,0},z] Zeta[3]+2 HPL[{1,2,1,0},zb] Zeta[3]-6 HPL[{0},z] HPL[{1},zb] Zeta[3]^2-6 HPL[{1,0},zb] Zeta[3]^2-HPL[{1},zb] HPL[{2},z] Zeta[5]+9 HPL[{0},z] HPL[{2},zb] Zeta[5]-9 HPL[{3},zb] Zeta[5]-HPL[{0},z] HPL[{1,1},zb] Zeta[5]+9 HPL[{2,0},zb] Zeta[5]-HPL[{1,1,0},zb] Zeta[5],L[0,1,1,0,1,1,0,1]->1/4 (4 HPL[{1,2,1},zb] HPL[{2,1,0},z]+4 HPL[{1,2},zb] HPL[{2,1,2},z]+4 HPL[{2,1},z] HPL[{1,2,1,0},zb]+4 HPL[{2},z] HPL[{1,2,1,2},zb]+4 HPL[{1,0},zb] HPL[{2,1,2,1},z]+4 HPL[{0},z] HPL[{1,2,1,2,1},zb]+4 HPL[{1},zb] HPL[{2,1,2,1,0},z]+4 HPL[{2,1,2,1,2},z]+4 HPL[{1,2,1,2,1,0},zb]-24 HPL[{1,0},zb] HPL[{2,1},z] Zeta[3]-24 HPL[{0},z] HPL[{1,2,1},zb] Zeta[3]-24 HPL[{1},zb] HPL[{2,1,0},z] Zeta[3]-24 HPL[{1,2,1,0},zb] Zeta[3]+72 HPL[{0},z] HPL[{1},zb] Zeta[3]^2+72 HPL[{1,0},zb] Zeta[3]^2+36 HPL[{0},z] HPL[{1,1},zb] Zeta[5]-36 HPL[{1,2},zb] Zeta[5]+36 HPL[{1,1,0},zb] Zeta[5]+51 HPL[{1},zb] Zeta[7]),L[0,1,1,0,1,1,1,0]->HPL[{2,1,0},z] HPL[{2,1,1},zb]+HPL[{2,1},zb] HPL[{2,1,2},z]+HPL[{2,1},z] HPL[{2,1,1,0},zb]+HPL[{2},z] HPL[{2,1,1,2},zb]+HPL[{2},zb] HPL[{2,1,2,1},z]+HPL[{0},z] HPL[{2,1,1,2,1},zb]+HPL[{0},zb] HPL[{2,1,2,1,1},z]+HPL[{2,1,1,2,1,0},zb]+HPL[{2,1,2,1,1,0},z]+2 HPL[{2},z] HPL[{1,2},zb] Zeta[3]-2 HPL[{2},zb] HPL[{2,1},z] Zeta[3]+2 HPL[{1,0},zb] HPL[{2,1},z] Zeta[3]+4 HPL[{2},z] HPL[{2,1},zb] Zeta[3]+2 HPL[{0},z] HPL[{1,2,1},zb] Zeta[3]+2 HPL[{1},zb] HPL[{2,1,0},z] Zeta[3]-2 HPL[{0},z] HPL[{2,1,1},zb] Zeta[3]+2 HPL[{1,2,1,0},zb] Zeta[3]-2 HPL[{2,1,1,0},zb] Zeta[3]-8 HPL[{0},z] HPL[{1},zb] Zeta[3]^2+2 HPL[{2},zb] Zeta[3]^2-8 HPL[{1,0},zb] Zeta[3]^2-6 HPL[{1},zb] HPL[{2},z] Zeta[5]-20 HPL[{0},z] HPL[{2},zb] Zeta[5]-6 HPL[{0},z] HPL[{1,1},zb] Zeta[5]-20 HPL[{2,0},zb] Zeta[5]-9 HPL[{2,1},zb] Zeta[5]-6 HPL[{1,1,0},zb] Zeta[5],L[0,1,1,0,1,1,1,1]->HPL[{1,1,1},zb] HPL[{2,1,2},z]+HPL[{2,1,0},z] HPL[{1,1,1,1},zb]+HPL[{1,1},zb] HPL[{2,1,2,1},z]+HPL[{2,1},z] HPL[{1,1,1,1,0},zb]+HPL[{2},z] HPL[{1,1,1,1,2},zb]+HPL[{1},zb] HPL[{2,1,2,1,1},z]+HPL[{0},z] HPL[{1,1,1,1,2,1},zb]+HPL[{2,1,2,1,1,1},z]+HPL[{1,1,1,1,2,1,0},zb]-2 HPL[{1,1},zb] HPL[{2,1},z] Zeta[3]+4 HPL[{2},z] HPL[{1,1,1},zb] Zeta[3]-2 HPL[{0},z] HPL[{1,1,1,1},zb] Zeta[3]-2 HPL[{1,1,1,1,0},zb] Zeta[3]+2 HPL[{1,1},zb] Zeta[3]^2+10 HPL[{1},zb] HPL[{2},z] Zeta[5]-10 HPL[{0},z] HPL[{1,1},zb] Zeta[5]-10 HPL[{1,1,0},zb] Zeta[5]-9 HPL[{1,1,1},zb] Zeta[5]-34 HPL[{1},zb] Zeta[7],L[0,1,1,1,0,0,0,0]->HPL[{5},zb] HPL[{2,1},z]+HPL[{2},z] HPL[{5,1},zb]+HPL[{0},z] HPL[{5,1,1},zb]+HPL[{2,1,1},z] HPL[{0,0,0,0},zb]+HPL[{0,0,0},zb] HPL[{2,1,1,0},z]+HPL[{5,1,1,0},zb]+HPL[{0,0},zb] HPL[{2,1,1,0,0},z]+HPL[{0},zb] HPL[{2,1,1,0,0,0},z]+HPL[{2,1,1,0,0,0,0},z]+2 HPL[{2},z] HPL[{3},zb] Zeta[3]+2 HPL[{0},z] HPL[{4},zb] Zeta[3]-2 HPL[{5},zb] Zeta[3]+2 HPL[{0},z] HPL[{3,1},zb] Zeta[3]+2 HPL[{4,0},zb] Zeta[3]+2 HPL[{3,1,0},zb] Zeta[3]+2 HPL[{0},z] HPL[{1},zb] Zeta[3]^2+2 HPL[{1,0},zb] Zeta[3]^2+2 HPL[{1},zb] HPL[{2},z] Zeta[5]+4 HPL[{0},z] HPL[{2},zb] Zeta[5]+2 HPL[{0},z] HPL[{1,1},zb] Zeta[5]+4 HPL[{2,0},zb] Zeta[5]+2 HPL[{1,1,0},zb] Zeta[5],L[0,1,1,1,0,0,0,1]->1/8 (8 HPL[{1,4},zb] HPL[{2,1},z]+8 HPL[{2},z] HPL[{1,4,1},zb]+8 HPL[{2,1,1},z] HPL[{1,0,0,0},zb]+8 HPL[{0},z] HPL[{1,4,1,1},zb]+8 HPL[{1,0,0},zb] HPL[{2,1,1,0},z]+8 HPL[{2,1,1,4},z]+8 HPL[{1,4,1,1,0},zb]+8 HPL[{1,0},zb] HPL[{2,1,1,0,0},z]+8 HPL[{1},zb] HPL[{2,1,1,0,0,0},z]+16 HPL[{2},z] HPL[{1,2},zb] Zeta[3]+16 HPL[{0},z] HPL[{1,3},zb] Zeta[3]-16 HPL[{1,4},zb] Zeta[3]+16 HPL[{0},z] HPL[{1,2,1},zb] Zeta[3]+16 HPL[{1,3,0},zb] Zeta[3]+16 HPL[{1,2,1,0},zb] Zeta[3]-48 HPL[{0},z] HPL[{1},zb] Zeta[3]^2-48 HPL[{1,0},zb] Zeta[3]^2-80 HPL[{1},zb] HPL[{2},z] Zeta[5]-48 HPL[{0},z] HPL[{1,1},zb] Zeta[5]-48 HPL[{1,1,0},zb] Zeta[5]+109 HPL[{1},zb] Zeta[7]),L[0,1,1,1,0,0,1,0]->HPL[{2,1},z] HPL[{2,3},zb]+HPL[{2,0,0},zb] HPL[{2,1,1},z]+HPL[{2},z] HPL[{2,3,1},zb]+HPL[{2,0},zb] HPL[{2,1,1,0},z]+HPL[{0},zb] HPL[{2,1,1,3},z]+HPL[{0},z] HPL[{2,3,1,1},zb]+HPL[{2},zb] HPL[{2,1,1,0,0},z]+HPL[{2,1,1,3,0},z]+HPL[{2,3,1,1,0},zb]+2 HPL[{2},z] HPL[{2,1},zb] Zeta[3]+2 HPL[{0},z] HPL[{2,2},zb] Zeta[3]-2 HPL[{2,3},zb] Zeta[3]+2 HPL[{0},z] HPL[{2,1,1},zb] Zeta[3]+2 HPL[{2,2,0},zb] Zeta[3]+2 HPL[{2,1,1,0},zb] Zeta[3]-2 HPL[{0},z] HPL[{1},zb] Zeta[3]^2+2 HPL[{2},zb] Zeta[3]^2-2 HPL[{1,0},zb] Zeta[3]^2+9 HPL[{1},zb] HPL[{2},z] Zeta[5]-5 HPL[{0},z] HPL[{2},zb] Zeta[5]+9 HPL[{0},z] HPL[{1,1},zb] Zeta[5]-5 HPL[{2,0},zb] Zeta[5]+9 HPL[{1,1,0},zb] Zeta[5],L[0,1,1,1,0,0,1,1]->1/4 (4 HPL[{2,1},z] HPL[{1,1,3},zb]+4 HPL[{2,1,1},z] HPL[{1,1,0,0},zb]+4 HPL[{2},z] HPL[{1,1,3,1},zb]+4 HPL[{1,1,0},zb] HPL[{2,1,1,0},z]+4 HPL[{1},zb] HPL[{2,1,1,3},z]+4 HPL[{0},z] HPL[{1,1,3,1,1},zb]+4 HPL[{1,1},zb] HPL[{2,1,1,0,0},z]+4 HPL[{2,1,1,3,1},z]+4 HPL[{1,1,3,1,1,0},zb]-8 HPL[{1,1},zb] HPL[{2,1},z] Zeta[3]+8 HPL[{0},z] HPL[{1,1,2},zb] Zeta[3]-8 HPL[{1,1,3},zb] Zeta[3]-8 HPL[{1},zb] HPL[{2,1,1},z] Zeta[3]+8 HPL[{1,1,2,0},zb] Zeta[3]+24 HPL[{0},z] HPL[{1},zb] Zeta[3]^2+24 HPL[{1,0},zb] Zeta[3]^2+24 HPL[{1,1},zb] Zeta[3]^2-20 HPL[{0},z] HPL[{1,1},zb] Zeta[5]-20 HPL[{1,1,0},zb] Zeta[5]-61 HPL[{1},zb] Zeta[7]),L[0,1,1,1,0,1,0,0]->HPL[{2,1},z] HPL[{3,2},zb]+HPL[{3,0},zb] HPL[{2,1,1},z]+HPL[{2},z] HPL[{3,2,1},zb]+HPL[{3},zb] HPL[{2,1,1,0},z]+HPL[{0,0},zb] HPL[{2,1,1,2},z]+HPL[{0},z] HPL[{3,2,1,1},zb]+HPL[{0},zb] HPL[{2,1,1,2,0},z]+HPL[{3,2,1,1,0},zb]+HPL[{2,1,1,2,0,0},z]-6 HPL[{2},z] HPL[{3},zb] Zeta[3]-4 HPL[{2},zb] HPL[{2,1},z] Zeta[3]-4 HPL[{2},z] HPL[{2,1},zb] Zeta[3]-4 HPL[{0},z] HPL[{3,1},zb] Zeta[3]-2 HPL[{3,2},zb] Zeta[3]-4 HPL[{0},z] HPL[{2,1,1},zb] Zeta[3]-4 HPL[{3,1,0},zb] Zeta[3]-4 HPL[{2,1,1,0},zb] Zeta[3]-8 HPL[{0},z] HPL[{1},zb] Zeta[3]^2+8 HPL[{2},zb] Zeta[3]^2-8 HPL[{1,0},zb] Zeta[3]^2-11 HPL[{1},zb] HPL[{2},z] Zeta[5]-11 HPL[{0},z] HPL[{2},zb] Zeta[5]+6 HPL[{3},zb] Zeta[5]-11 HPL[{0},z] HPL[{1,1},zb] Zeta[5]-11 HPL[{2,0},zb] Zeta[5]-11 HPL[{1,1,0},zb] Zeta[5],L[0,1,1,1,0,1,0,1]->1/8 (8 HPL[{2,1},z] HPL[{1,2,2},zb]+8 HPL[{1,2,0},zb] HPL[{2,1,1},z]+8 HPL[{2},z] HPL[{1,2,2,1},zb]+8 HPL[{1,2},zb] HPL[{2,1,1,0},z]+8 HPL[{1,0},zb] HPL[{2,1,1,2},z]+8 HPL[{0},z] HPL[{1,2,2,1,1},zb]+8 HPL[{1},zb] HPL[{2,1,1,2,0},z]+8 HPL[{2,1,1,2,2},z]+8 HPL[{1,2,2,1,1,0},zb]-48 HPL[{2},z] HPL[{1,2},zb] Zeta[3]-32 HPL[{0},z] HPL[{1,2,1},zb] Zeta[3]-16 HPL[{1,2,2},zb] Zeta[3]+32 HPL[{1},zb] HPL[{2,1,1},z] Zeta[3]-32 HPL[{1,2,1,0},zb] Zeta[3]+96 HPL[{0},z] HPL[{1},zb] Zeta[3]^2+96 HPL[{1,0},zb] Zeta[3]^2+120 HPL[{1},zb] HPL[{2},z] Zeta[5]+32 HPL[{0},z] HPL[{1,1},zb] Zeta[5]+48 HPL[{1,2},zb] Zeta[5]+32 HPL[{1,1,0},zb] Zeta[5]-115 HPL[{1},zb] Zeta[7]),L[0,1,1,1,0,1,1,0]->HPL[{2,1,0},zb] HPL[{2,1,1},z]+HPL[{2,1},z] HPL[{2,1,2},zb]+HPL[{2,1},zb] HPL[{2,1,1,0},z]+HPL[{2},zb] HPL[{2,1,1,2},z]+HPL[{2},z] HPL[{2,1,2,1},zb]+HPL[{0},zb] HPL[{2,1,1,2,1},z]+HPL[{0},z] HPL[{2,1,2,1,1},zb]+HPL[{2,1,1,2,1,0},z]+HPL[{2,1,2,1,1,0},zb]+6 HPL[{2},zb] HPL[{2,1},z] Zeta[3]+2 HPL[{0},z] HPL[{2,1,1},zb] Zeta[3]-2 HPL[{2,1,2},zb] Zeta[3]+2 HPL[{2,1,1,0},zb] Zeta[3]+2 HPL[{0},z] HPL[{1},zb] Zeta[3]^2-8 HPL[{2},zb] Zeta[3]^2+2 HPL[{1,0},zb] Zeta[3]^2+9 HPL[{1},zb] HPL[{2},z] Zeta[5]+20 HPL[{0},z] HPL[{2},zb] Zeta[5]+9 HPL[{0},z] HPL[{1,1},zb] Zeta[5]+20 HPL[{2,0},zb] Zeta[5]+6 HPL[{2,1},zb] Zeta[5]+9 HPL[{1,1,0},zb] Zeta[5],L[0,1,1,1,0,1,1,1]->HPL[{2,1,1},z] HPL[{1,1,1,0},zb]+HPL[{2,1},z] HPL[{1,1,1,2},zb]+HPL[{1,1,1},zb] HPL[{2,1,1,0},z]+HPL[{1,1},zb] HPL[{2,1,1,2},z]+HPL[{2},z] HPL[{1,1,1,2,1},zb]+HPL[{1},zb] HPL[{2,1,1,2,1},z]+HPL[{0},z] HPL[{1,1,1,2,1,1},zb]+HPL[{2,1,1,2,1,1},z]+HPL[{1,1,1,2,1,1,0},zb]+4 HPL[{1,1},zb] HPL[{2,1},z] Zeta[3]-2 HPL[{2},z] HPL[{1,1,1},zb] Zeta[3]-2 HPL[{1},zb] HPL[{2,1,1},z] Zeta[3]-2 HPL[{1,1,1,2},zb] Zeta[3]-4 HPL[{1,1},zb] Zeta[3]^2-20 HPL[{1},zb] HPL[{2},z] Zeta[5]+6 HPL[{1,1,1},zb] Zeta[5]+36 HPL[{1},zb] Zeta[7],L[0,1,1,1,1,0,0,0]->HPL[{2,1},z] HPL[{4,1},zb]+HPL[{4},zb] HPL[{2,1,1},z]+HPL[{2},z] HPL[{4,1,1},zb]+HPL[{0,0,0},zb] HPL[{2,1,1,1},z]+HPL[{0},z] HPL[{4,1,1,1},zb]+HPL[{0,0},zb] HPL[{2,1,1,1,0},z]+HPL[{4,1,1,1,0},zb]+HPL[{0},zb] HPL[{2,1,1,1,0,0},z]+HPL[{2,1,1,1,0,0,0},z]+2 HPL[{2},z] HPL[{3},zb] Zeta[3]+2 HPL[{2},zb] HPL[{2,1},z] Zeta[3]+2 HPL[{2},z] HPL[{2,1},zb] Zeta[3]+2 HPL[{0},z] HPL[{3,1},zb] Zeta[3]-2 HPL[{4,1},zb] Zeta[3]+2 HPL[{0},z] HPL[{2,1,1},zb] Zeta[3]+2 HPL[{3,1,0},zb] Zeta[3]+2 HPL[{2,1,1,0},zb] Zeta[3]+4 HPL[{0},z] HPL[{1},zb] Zeta[3]^2-4 HPL[{2},zb] Zeta[3]^2+4 HPL[{1,0},zb] Zeta[3]^2+4 HPL[{1},zb] HPL[{2},z] Zeta[5]+4 HPL[{0},z] HPL[{2},zb] Zeta[5]+4 HPL[{0},z] HPL[{1,1},zb] Zeta[5]+4 HPL[{2,0},zb] Zeta[5]+4 HPL[{1,1,0},zb] Zeta[5],L[0,1,1,1,1,0,0,1]->HPL[{2,1},z] HPL[{1,3,1},zb]+HPL[{1,3},zb] HPL[{2,1,1},z]+HPL[{2},z] HPL[{1,3,1,1},zb]+HPL[{1,0,0},zb] HPL[{2,1,1,1},z]+HPL[{0},z] HPL[{1,3,1,1,1},zb]+HPL[{1,0},zb] HPL[{2,1,1,1,0},z]+HPL[{2,1,1,1,3},z]+HPL[{1,3,1,1,1,0},zb]+HPL[{1},zb] HPL[{2,1,1,1,0,0},z]+2 HPL[{2},z] HPL[{1,2},zb] Zeta[3]+2 HPL[{1,1},zb] HPL[{2,1},z] Zeta[3]+2 HPL[{2},z] HPL[{1,1,1},zb] Zeta[3]+2 HPL[{0},z] HPL[{1,2,1},zb] Zeta[3]-2 HPL[{1,3,1},zb] Zeta[3]+2 HPL[{0},z] HPL[{1,1,1,1},zb] Zeta[3]+2 HPL[{1,2,1,0},zb] Zeta[3]+2 HPL[{1,1,1,1,0},zb] Zeta[3]-6 HPL[{0},z] HPL[{1},zb] Zeta[3]^2-6 HPL[{1,0},zb] Zeta[3]^2-4 HPL[{1,1},zb] Zeta[3]^2-5 HPL[{1},zb] HPL[{2},z] Zeta[5]-HPL[{0},z] HPL[{1,1},zb] Zeta[5]-HPL[{1,1,0},zb] Zeta[5]+4 HPL[{1},zb] Zeta[7],L[0,1,1,1,1,0,1,0]->HPL[{2,2},zb] HPL[{2,1,1},z]+HPL[{2,1},z] HPL[{2,2,1},zb]+HPL[{2,0},zb] HPL[{2,1,1,1},z]+HPL[{2},z] HPL[{2,2,1,1},zb]+HPL[{2},zb] HPL[{2,1,1,1,0},z]+HPL[{0},zb] HPL[{2,1,1,1,2},z]+HPL[{0},z] HPL[{2,2,1,1,1},zb]+HPL[{2,1,1,1,2,0},z]+HPL[{2,2,1,1,1,0},zb]-6 HPL[{2},zb] HPL[{2,1},z] Zeta[3]-4 HPL[{1,1},zb] HPL[{2,1},z] Zeta[3]-4 HPL[{2},z] HPL[{2,1},zb] Zeta[3]-4 HPL[{2},z] HPL[{1,1,1},zb] Zeta[3]-4 HPL[{1},zb] HPL[{2,1,1},z] Zeta[3]-4 HPL[{0},z] HPL[{2,1,1},zb] Zeta[3]-2 HPL[{2,2,1},zb] Zeta[3]-4 HPL[{0},z] HPL[{1,1,1,1},zb] Zeta[3]-4 HPL[{2,1,1,0},zb] Zeta[3]-4 HPL[{1,1,1,1,0},zb] Zeta[3]-4 HPL[{0},z] HPL[{1},zb] Zeta[3]^2+10 HPL[{2},zb] Zeta[3]^2-4 HPL[{1,0},zb] Zeta[3]^2+8 HPL[{1,1},zb] Zeta[3]^2-11 HPL[{1},zb] HPL[{2},z] Zeta[5]-10 HPL[{0},z] HPL[{2},zb] Zeta[5]-11 HPL[{0},z] HPL[{1,1},zb] Zeta[5]-10 HPL[{2,0},zb] Zeta[5]-11 HPL[{1,1,0},zb] Zeta[5],L[0,1,1,1,1,0,1,1]->HPL[{1,1,2},zb] HPL[{2,1,1},z]+HPL[{2,1},z] HPL[{1,1,2,1},zb]+HPL[{1,1,0},zb] HPL[{2,1,1,1},z]+HPL[{2},z] HPL[{1,1,2,1,1},zb]+HPL[{1,1},zb] HPL[{2,1,1,1,0},z]+HPL[{1},zb] HPL[{2,1,1,1,2},z]+HPL[{0},z] HPL[{1,1,2,1,1,1},zb]+HPL[{2,1,1,1,2,1},z]+HPL[{1,1,2,1,1,1,0},zb]+2 HPL[{2},z] HPL[{1,1,1},zb] Zeta[3]+6 HPL[{1},zb] HPL[{2,1,1},z] Zeta[3]+2 HPL[{0},z] HPL[{1,1,1,1},zb] Zeta[3]-2 HPL[{1,1,2,1},zb] Zeta[3]+2 HPL[{1,1,1,1,0},zb] Zeta[3]-2 HPL[{1,1},zb] Zeta[3]^2+20 HPL[{1},zb] HPL[{2},z] Zeta[5]+10 HPL[{0},z] HPL[{1,1},zb] Zeta[5]+10 HPL[{1,1,0},zb] Zeta[5]-20 HPL[{1},zb] Zeta[7],L[0,1,1,1,1,1,0,0]->HPL[{3,1},zb] HPL[{2,1,1},z]+HPL[{2,1},z] HPL[{3,1,1},zb]+HPL[{3},zb] HPL[{2,1,1,1},z]+HPL[{2},z] HPL[{3,1,1,1},zb]+HPL[{0,0},zb] HPL[{2,1,1,1,1},z]+HPL[{0},z] HPL[{3,1,1,1,1},zb]+HPL[{0},zb] HPL[{2,1,1,1,1,0},z]+HPL[{3,1,1,1,1,0},zb]+HPL[{2,1,1,1,1,0,0},z]+2 HPL[{2},zb] HPL[{2,1},z] Zeta[3]+2 HPL[{1,1},zb] HPL[{2,1},z] Zeta[3]+2 HPL[{2},z] HPL[{2,1},zb] Zeta[3]+2 HPL[{2},z] HPL[{1,1,1},zb] Zeta[3]+2 HPL[{1},zb] HPL[{2,1,1},z] Zeta[3]+2 HPL[{0},z] HPL[{2,1,1},zb] Zeta[3]-2 HPL[{3,1,1},zb] Zeta[3]+2 HPL[{0},z] HPL[{1,1,1,1},zb] Zeta[3]+2 HPL[{2,1,1,0},zb] Zeta[3]+2 HPL[{1,1,1,1,0},zb] Zeta[3]+2 HPL[{0},z] HPL[{1},zb] Zeta[3]^2-4 HPL[{2},zb] Zeta[3]^2+2 HPL[{1,0},zb] Zeta[3]^2-4 HPL[{1,1},zb] Zeta[3]^2+4 HPL[{1},zb] HPL[{2},z] Zeta[5]+2 HPL[{0},z] HPL[{2},zb] Zeta[5]-2 HPL[{3},zb] Zeta[5]+4 HPL[{0},z] HPL[{1,1},zb] Zeta[5]+2 HPL[{2,0},zb] Zeta[5]+4 HPL[{1,1,0},zb] Zeta[5],L[0,1,1,1,1,1,0,1]->HPL[{1,2,1},zb] HPL[{2,1,1},z]+HPL[{2,1},z] HPL[{1,2,1,1},zb]+HPL[{1,2},zb] HPL[{2,1,1,1},z]+HPL[{2},z] HPL[{1,2,1,1,1},zb]+HPL[{1,0},zb] HPL[{2,1,1,1,1},z]+HPL[{0},z] HPL[{1,2,1,1,1,1},zb]+HPL[{1},zb] HPL[{2,1,1,1,1,0},z]+HPL[{2,1,1,1,1,2},z]+HPL[{1,2,1,1,1,1,0},zb]-4 HPL[{1,1},zb] HPL[{2,1},z] Zeta[3]-4 HPL[{2},z] HPL[{1,1,1},zb] Zeta[3]-6 HPL[{1},zb] HPL[{2,1,1},z] Zeta[3]-4 HPL[{0},z] HPL[{1,1,1,1},zb] Zeta[3]-2 HPL[{1,2,1,1},zb] Zeta[3]-4 HPL[{1,1,1,1,0},zb] Zeta[3]+8 HPL[{1,1},zb] Zeta[3]^2-10 HPL[{1},zb] HPL[{2},z] Zeta[5]-8 HPL[{0},z] HPL[{1,1},zb] Zeta[5]-2 HPL[{1,2},zb] Zeta[5]-8 HPL[{1,1,0},zb] Zeta[5]+8 HPL[{1},zb] Zeta[7],L[0,1,1,1,1,1,1,0]->HPL[{2,1,1},z] HPL[{2,1,1},zb]+HPL[{2,1},zb] HPL[{2,1,1,1},z]+HPL[{2,1},z] HPL[{2,1,1,1},zb]+HPL[{2},zb] HPL[{2,1,1,1,1},z]+HPL[{2},z] HPL[{2,1,1,1,1},zb]+HPL[{0},zb] HPL[{2,1,1,1,1,1},z]+HPL[{0},z] HPL[{2,1,1,1,1,1},zb]+HPL[{2,1,1,1,1,1,0},z]+HPL[{2,1,1,1,1,1,0},zb]+2 HPL[{1,1},zb] HPL[{2,1},z] Zeta[3]+2 HPL[{2},z] HPL[{1,1,1},zb] Zeta[3]+2 HPL[{1},zb] HPL[{2,1,1},z] Zeta[3]+2 HPL[{0},z] HPL[{1,1,1,1},zb] Zeta[3]-2 HPL[{2,1,1,1},zb] Zeta[3]+2 HPL[{1,1,1,1,0},zb] Zeta[3]-4 HPL[{1,1},zb] Zeta[3]^2+2 HPL[{1},zb] HPL[{2},z] Zeta[5]+2 HPL[{0},z] HPL[{1,1},zb] Zeta[5]-2 HPL[{2,1},zb] Zeta[5]+2 HPL[{1,1,0},zb] Zeta[5],L[0,1,1,1,1,1,1,1]->HPL[{2,1,1},z] HPL[{1,1,1,1},zb]+HPL[{1,1,1},zb] HPL[{2,1,1,1},z]+HPL[{2,1},z] HPL[{1,1,1,1,1},zb]+HPL[{1,1},zb] HPL[{2,1,1,1,1},z]+HPL[{2},z] HPL[{1,1,1,1,1,1},zb]+HPL[{1},zb] HPL[{2,1,1,1,1,1},z]+HPL[{0},z] HPL[{1,1,1,1,1,1,1},zb]+HPL[{2,1,1,1,1,1,1},z]+HPL[{1,1,1,1,1,1,1,0},zb]-2 HPL[{1,1,1,1,1},zb] Zeta[3]-2 HPL[{1,1,1},zb] Zeta[5]-2 HPL[{1},zb] Zeta[7],L[1,0,0,0,0,0,0,0]->HPL[{8},zb]+HPL[{0,0,0,0},zb] HPL[{1,0,0,0},z]+HPL[{1,0,0},z] HPL[{0,0,0,0,0},zb]+HPL[{0,0,0},zb] HPL[{1,0,0,0,0},z]+HPL[{1,0},z] HPL[{0,0,0,0,0,0},zb]+HPL[{0,0},zb] HPL[{1,0,0,0,0,0},z]+HPL[{1},z] HPL[{0,0,0,0,0,0,0},zb]+HPL[{0},zb] HPL[{1,0,0,0,0,0,0},z]+HPL[{1,0,0,0,0,0,0,0},z],L[1,0,0,0,0,0,0,1]->HPL[{1,7},z]+HPL[{1,7},zb]+HPL[{1,0,0,0},z] HPL[{1,0,0,0},zb]+HPL[{1,0,0},zb] HPL[{1,0,0,0,0},z]+HPL[{1,0,0},z] HPL[{1,0,0,0,0},zb]+HPL[{1,0},zb] HPL[{1,0,0,0,0,0},z]+HPL[{1,0},z] HPL[{1,0,0,0,0,0},zb]+HPL[{1},zb] HPL[{1,0,0,0,0,0,0},z]+HPL[{1},z] HPL[{1,0,0,0,0,0,0},zb],L[1,0,0,0,0,0,1,0]->HPL[{0},zb] HPL[{1,6},z]+HPL[{2,6},zb]+HPL[{1,6,0},z]+HPL[{2,0,0},zb] HPL[{1,0,0,0},z]+HPL[{1,0,0},z] HPL[{2,0,0,0},zb]+HPL[{2,0},zb] HPL[{1,0,0,0,0},z]+HPL[{1,0},z] HPL[{2,0,0,0,0},zb]+HPL[{2},zb] HPL[{1,0,0,0,0,0},z]+HPL[{1},z] HPL[{2,0,0,0,0,0},zb]-12 HPL[{1},zb] Zeta[7],L[1,0,0,0,0,0,1,1]->HPL[{1},zb] HPL[{1,6},z]+HPL[{1,1,6},zb]+HPL[{1,6,1},z]+HPL[{1,0,0,0},z] HPL[{1,1,0,0},zb]+HPL[{1,1,0},zb] HPL[{1,0,0,0,0},z]+HPL[{1,0,0},z] HPL[{1,1,0,0,0},zb]+HPL[{1,1},zb] HPL[{1,0,0,0,0,0},z]+HPL[{1,0},z] HPL[{1,1,0,0,0,0},zb]+HPL[{1},z] HPL[{1,1,0,0,0,0,0},zb]-2 HPL[{1,4},zb] Zeta[3]-2 HPL[{1,0},zb] HPL[{1,0,0},z] Zeta[3]-2 HPL[{1,0},z] HPL[{1,0,0},zb] Zeta[3]-2 HPL[{1},zb] HPL[{1,0,0,0},z] Zeta[3]-2 HPL[{1},z] HPL[{1,0,0,0},zb] Zeta[3]-2 HPL[{1},zb] HPL[{1,0},z] Zeta[5]-2 HPL[{1},z] HPL[{1,0},zb] Zeta[5]-2 HPL[{1,2},zb] Zeta[5]+14 HPL[{1},zb] Zeta[7],L[1,0,0,0,0,1,0,0]->HPL[{0,0},zb] HPL[{1,5},z]+HPL[{3,5},zb]+HPL[{0},zb] HPL[{1,5,0},z]+HPL[{1,0,0},z] HPL[{3,0,0},zb]+HPL[{3,0},zb] HPL[{1,0,0,0},z]+HPL[{1,5,0,0},z]+HPL[{1,0},z] HPL[{3,0,0,0},zb]+HPL[{3},zb] HPL[{1,0,0,0,0},z]+HPL[{1},z] HPL[{3,0,0,0,0},zb]+30 HPL[{1},zb] Zeta[7],L[1,0,0,0,0,1,0,1]->HPL[{1,0},zb] HPL[{1,5},z]+HPL[{1,2,5},zb]+HPL[{1},zb] HPL[{1,5,0},z]+HPL[{1,5,2},z]+HPL[{1,2,0},zb] HPL[{1,0,0,0},z]+HPL[{1,0,0},z] HPL[{1,2,0,0},zb]+HPL[{1,2},zb] HPL[{1,0,0,0,0},z]+HPL[{1,0},z] HPL[{1,2,0,0,0},zb]+HPL[{1},z] HPL[{1,2,0,0,0,0},zb]+4 HPL[{1,4},zb] Zeta[3]+4 HPL[{1,0},zb] HPL[{1,0,0},z] Zeta[3]+4 HPL[{1,0},z] HPL[{1,0,0},zb] Zeta[3]+4 HPL[{1},zb] HPL[{1,0,0,0},z] Zeta[3]+4 HPL[{1},z] HPL[{1,0,0,0},zb] Zeta[3]+8 HPL[{1},zb] HPL[{1,0},z] Zeta[5]+8 HPL[{1},z] HPL[{1,0},zb] Zeta[5]+8 HPL[{1,2},zb] Zeta[5]-42 HPL[{1},zb] Zeta[7],L[1,0,0,0,0,1,1,0]->HPL[{2},zb] HPL[{1,5},z]+HPL[{0},zb] HPL[{1,5,1},z]+HPL[{2,1,5},zb]+HPL[{2,1,0},zb] HPL[{1,0,0,0},z]+HPL[{1,5,1,0},z]+HPL[{1,0,0},z] HPL[{2,1,0,0},zb]+HPL[{2,1},zb] HPL[{1,0,0,0,0},z]+HPL[{1,0},z] HPL[{2,1,0,0,0},zb]+HPL[{1},z] HPL[{2,1,0,0,0,0},zb]-2 HPL[{1,0},z] HPL[{2,0},zb] Zeta[3]-2 HPL[{2,3},zb] Zeta[3]-2 HPL[{2},zb] HPL[{1,0,0},z] Zeta[3]-2 HPL[{1},z] HPL[{2,0,0},zb] Zeta[3]-2 HPL[{1},z] HPL[{2},zb] Zeta[5]-2 HPL[{2,1},zb] Zeta[5]-8 HPL[{1},zb] Zeta[7],L[1,0,0,0,0,1,1,1]->HPL[{1,1},zb] HPL[{1,5},z]+HPL[{1},zb] HPL[{1,5,1},z]+HPL[{1,0,0,0},z] HPL[{1,1,1,0},zb]+HPL[{1,1,1,5},zb]+HPL[{1,5,1,1},z]+HPL[{1,1,1},zb] HPL[{1,0,0,0,0},z]+HPL[{1,0,0},z] HPL[{1,1,1,0,0},zb]+HPL[{1,0},z] HPL[{1,1,1,0,0,0},zb]+HPL[{1},z] HPL[{1,1,1,0,0,0,0},zb]-2 HPL[{1,4},zb] Zeta[3]-2 HPL[{1,0},zb] HPL[{1,0,0},z] Zeta[3]-2 HPL[{1,1},zb] HPL[{1,0,0},z] Zeta[3]-2 HPL[{1,0},z] HPL[{1,0,0},zb] Zeta[3]-2 HPL[{1,0},z] HPL[{1,1,0},zb] Zeta[3]-2 HPL[{1,1,3},zb] Zeta[3]-2 HPL[{1},zb] HPL[{1,0,0,0},z] Zeta[3]-2 HPL[{1},z] HPL[{1,0,0,0},zb] Zeta[3]-2 HPL[{1},z] HPL[{1,1,0,0},zb] Zeta[3]+2 HPL[{1},z] HPL[{1},zb] Zeta[3]^2+2 HPL[{1,1},zb] Zeta[3]^2-4 HPL[{1},zb] HPL[{1,0},z] Zeta[5]-4 HPL[{1},z] HPL[{1,0},zb] Zeta[5]-2 HPL[{1},z] HPL[{1,1},zb] Zeta[5]-4 HPL[{1,2},zb] Zeta[5]-2 HPL[{1,1,1},zb] Zeta[5]+14 HPL[{1},zb] Zeta[7],L[1,0,0,0,1,0,0,0]->HPL[{4,4},zb]+HPL[{1,4},z] HPL[{0,0,0},zb]+HPL[{4,0},zb] HPL[{1,0,0},z]+HPL[{0,0},zb] HPL[{1,4,0},z]+HPL[{1,0},z] HPL[{4,0,0},zb]+HPL[{4},zb] HPL[{1,0,0,0},z]+HPL[{0},zb] HPL[{1,4,0,0},z]+HPL[{1},z] HPL[{4,0,0,0},zb]+HPL[{1,4,0,0,0},z]-8 HPL[{3},zb] Zeta[5]-40 HPL[{1},zb] Zeta[7],L[1,0,0,0,1,0,0,1]->HPL[{1,4},z] HPL[{1,0,0},zb]+HPL[{1,0,0},z] HPL[{1,3,0},zb]+HPL[{1,3,4},zb]+HPL[{1,0},zb] HPL[{1,4,0},z]+HPL[{1,4,3},z]+HPL[{1,3},zb] HPL[{1,0,0,0},z]+HPL[{1,0},z] HPL[{1,3,0,0},zb]+HPL[{1},zb] HPL[{1,4,0,0},z]+HPL[{1},z] HPL[{1,3,0,0,0},zb]-12 HPL[{1},zb] HPL[{1,0},z] Zeta[5]-12 HPL[{1},z] HPL[{1,0},zb] Zeta[5]-20 HPL[{1,2},zb] Zeta[5]+70 HPL[{1},zb] Zeta[7],L[1,0,0,0,1,0,1,0]->HPL[{1,4},z] HPL[{2,0},zb]+HPL[{2},zb] HPL[{1,4,0},z]+HPL[{0},zb] HPL[{1,4,2},z]+HPL[{1,0,0},z] HPL[{2,2,0},zb]+HPL[{2,2,4},zb]+HPL[{2,2},zb] HPL[{1,0,0,0},z]+HPL[{1,4,2,0},z]+HPL[{1,0},z] HPL[{2,2,0,0},zb]+HPL[{1},z] HPL[{2,2,0,0,0},zb]-4 HPL[{1,4},zb] Zeta[3]+4 HPL[{1,0},z] HPL[{2,0},zb] Zeta[3]+4 HPL[{2,3},zb] Zeta[3]+4 HPL[{2},zb] HPL[{1,0,0},z] Zeta[3]-4 HPL[{1,0},zb] HPL[{1,0,0},z] Zeta[3]-4 HPL[{1,0},z] HPL[{1,0,0},zb] Zeta[3]+4 HPL[{1},z] HPL[{2,0,0},zb] Zeta[3]-4 HPL[{1},zb] HPL[{1,0,0,0},z] Zeta[3]-4 HPL[{1},z] HPL[{1,0,0,0},zb] Zeta[3]+8 HPL[{1},z] HPL[{2},zb] Zeta[5]+20 HPL[{1},zb] Zeta[7],L[1,0,0,0,1,0,1,1]->HPL[{1,4},z] HPL[{1,1,0},zb]+HPL[{1,1},zb] HPL[{1,4,0},z]+HPL[{1},zb] HPL[{1,4,2},z]+HPL[{1,1,2},zb] HPL[{1,0,0,0},z]+HPL[{1,0,0},z] HPL[{1,1,2,0},zb]+HPL[{1,1,2,4},zb]+HPL[{1,4,2,1},z]+HPL[{1,0},z] HPL[{1,1,2,0,0},zb]+HPL[{1},z] HPL[{1,1,2,0,0,0},zb]+6 HPL[{1,4},zb] Zeta[3]+6 HPL[{1,0},zb] HPL[{1,0,0},z] Zeta[3]+4 HPL[{1,1},zb] HPL[{1,0,0},z] Zeta[3]+6 HPL[{1,0},z] HPL[{1,0,0},zb] Zeta[3]+4 HPL[{1,0},z] HPL[{1,1,0},zb] Zeta[3]+4 HPL[{1,1,3},zb] Zeta[3]+6 HPL[{1},zb] HPL[{1,0,0,0},z] Zeta[3]+6 HPL[{1},z] HPL[{1,0,0,0},zb] Zeta[3]+4 HPL[{1},z] HPL[{1,1,0,0},zb] Zeta[3]-4 HPL[{1},z] HPL[{1},zb] Zeta[3]^2-4 HPL[{1,1},zb] Zeta[3]^2+11 HPL[{1},zb] HPL[{1,0},z] Zeta[5]+11 HPL[{1},z] HPL[{1,0},zb] Zeta[5]+8 HPL[{1},z] HPL[{1,1},zb] Zeta[5]+11 HPL[{1,2},zb] Zeta[5]-42 HPL[{1},zb] Zeta[7],L[1,0,0,0,1,1,0,0]->HPL[{3},zb] HPL[{1,4},z]+HPL[{0,0},zb] HPL[{1,4,1},z]+HPL[{1,0,0},z] HPL[{3,1,0},zb]+HPL[{3,1,4},zb]+HPL[{3,1},zb] HPL[{1,0,0,0},z]+HPL[{0},zb] HPL[{1,4,1,0},z]+HPL[{1,0},z] HPL[{3,1,0,0},zb]+HPL[{1,4,1,0,0},z]+HPL[{1},z] HPL[{3,1,0,0,0},zb]-2 HPL[{3},zb] HPL[{1,0},z] Zeta[3]+2 HPL[{1,4},zb] Zeta[3]-2 HPL[{1},z] HPL[{3,0},zb] Zeta[3]-2 HPL[{3,2},zb] Zeta[3]+2 HPL[{1,0},zb] HPL[{1,0,0},z] Zeta[3]+2 HPL[{1,0},z] HPL[{1,0,0},zb] Zeta[3]+2 HPL[{1},zb] HPL[{1,0,0,0},z] Zeta[3]+2 HPL[{1},z] HPL[{1,0,0,0},zb] Zeta[3]+4 HPL[{2},zb] Zeta[3]^2+10 HPL[{3},zb] Zeta[5]+6 HPL[{1},zb] Zeta[7],L[1,0,0,0,1,1,0,1]->HPL[{1,2},zb] HPL[{1,4},z]+HPL[{1,0},zb] HPL[{1,4,1},z]+HPL[{1,2,1},zb] HPL[{1,0,0,0},z]+HPL[{1,0,0},z] HPL[{1,2,1,0},zb]+HPL[{1,2,1,4},zb]+HPL[{1},zb] HPL[{1,4,1,0},z]+HPL[{1,4,1,2},z]+HPL[{1,0},z] HPL[{1,2,1,0,0},zb]+HPL[{1},z] HPL[{1,2,1,0,0,0},zb]-2 HPL[{1,0},z] HPL[{1,2},zb] Zeta[3]-6 HPL[{1,4},zb] Zeta[3]-6 HPL[{1,0},zb] HPL[{1,0,0},z] Zeta[3]-6 HPL[{1,0},z] HPL[{1,0,0},zb] Zeta[3]-2 HPL[{1},z] HPL[{1,2,0},zb] Zeta[3]-2 HPL[{1,2,2},zb] Zeta[3]-6 HPL[{1},zb] HPL[{1,0,0,0},z] Zeta[3]-6 HPL[{1},z] HPL[{1,0,0,0},zb] Zeta[3]-4 HPL[{1},z] HPL[{1},zb] Zeta[3]^2+HPL[{1},zb] HPL[{1,0},z] Zeta[5]+HPL[{1},z] HPL[{1,0},zb] Zeta[5]+11 HPL[{1,2},zb] Zeta[5]-14 HPL[{1},zb] Zeta[7],L[1,0,0,0,1,1,1,0]->1/8 (8 HPL[{1,4},z] HPL[{2,1},zb]+8 HPL[{2},zb] HPL[{1,4,1},z]+8 HPL[{2,1,1},zb] HPL[{1,0,0,0},z]+8 HPL[{0},zb] HPL[{1,4,1,1},z]+8 HPL[{1,0,0},z] HPL[{2,1,1,0},zb]+8 HPL[{2,1,1,4},zb]+8 HPL[{1,4,1,1,0},z]+8 HPL[{1,0},z] HPL[{2,1,1,0,0},zb]+8 HPL[{1},z] HPL[{2,1,1,0,0,0},zb]+16 HPL[{1,4},zb] Zeta[3]-16 HPL[{1,0},z] HPL[{2,0},zb] Zeta[3]-16 HPL[{1,0},z] HPL[{2,1},zb] Zeta[3]-16 HPL[{2,3},zb] Zeta[3]-16 HPL[{2},zb] HPL[{1,0,0},z] Zeta[3]+16 HPL[{1,0},zb] HPL[{1,0,0},z] Zeta[3]+16 HPL[{1,0},z] HPL[{1,0,0},zb] Zeta[3]-16 HPL[{1},z] HPL[{2,0,0},zb] Zeta[3]-16 HPL[{1},z] HPL[{2,1,0},zb] Zeta[3]-16 HPL[{2,1,2},zb] Zeta[3]+16 HPL[{1},zb] HPL[{1,0,0,0},z] Zeta[3]+16 HPL[{1},z] HPL[{1,0,0,0},zb] Zeta[3]-48 HPL[{2},zb] Zeta[3]^2-32 HPL[{1},z] HPL[{2},zb] Zeta[5]+48 HPL[{2,1},zb] Zeta[5]-109 HPL[{1},zb] Zeta[7]),L[1,0,0,0,1,1,1,1]->1/8 (8 HPL[{1,4},z] HPL[{1,1,1},zb]+8 HPL[{1,1},zb] HPL[{1,4,1},z]+8 HPL[{1,0,0,0},z] HPL[{1,1,1,1},zb]+8 HPL[{1},zb] HPL[{1,4,1,1},z]+8 HPL[{1,0,0},z] HPL[{1,1,1,1,0},zb]+8 HPL[{1,1,1,1,4},zb]+8 HPL[{1,4,1,1,1},z]+8 HPL[{1,0},z] HPL[{1,1,1,1,0,0},zb]+8 HPL[{1},z] HPL[{1,1,1,1,0,0,0},zb]-16 HPL[{1,1},zb] HPL[{1,0,0},z] Zeta[3]-16 HPL[{1,0},z] HPL[{1,1,0},zb] Zeta[3]-16 HPL[{1,0},z] HPL[{1,1,1},zb] Zeta[3]-16 HPL[{1,1,3},zb] Zeta[3]-16 HPL[{1},z] HPL[{1,1,0,0},zb] Zeta[3]-16 HPL[{1},z] HPL[{1,1,1,0},zb] Zeta[3]-16 HPL[{1,1,1,2},zb] Zeta[3]+32 HPL[{1},z] HPL[{1},zb] Zeta[3]^2-16 HPL[{1,1},zb] Zeta[3]^2-32 HPL[{1},zb] HPL[{1,0},z] Zeta[5]-32 HPL[{1},z] HPL[{1,0},zb] Zeta[5]-32 HPL[{1},z] HPL[{1,1},zb] Zeta[5]-32 HPL[{1,2},zb] Zeta[5]+48 HPL[{1,1,1},zb] Zeta[5]+189 HPL[{1},zb] Zeta[7]),L[1,0,0,1,0,0,0,0]->HPL[{1,0},z] HPL[{5,0},zb]+HPL[{5,3},zb]+HPL[{5},zb] HPL[{1,0,0},z]+HPL[{0,0,0},zb] HPL[{1,3,0},z]+HPL[{1},z] HPL[{5,0,0},zb]+HPL[{1,3},z] HPL[{0,0,0,0},zb]+HPL[{0,0},zb] HPL[{1,3,0,0},z]+HPL[{0},zb] HPL[{1,3,0,0,0},z]+HPL[{1,3,0,0,0,0},z]+12 HPL[{3},zb] Zeta[5]+30 HPL[{1},zb] Zeta[7],L[1,0,0,1,0,0,0,1]->HPL[{1,4},zb] HPL[{1,0,0},z]+HPL[{1,0,0},zb] HPL[{1,3,0},z]+HPL[{1,3,4},z]+HPL[{1,0},z] HPL[{1,4,0},zb]+HPL[{1,4,3},zb]+HPL[{1,3},z] HPL[{1,0,0,0},zb]+HPL[{1,0},zb] HPL[{1,3,0,0},z]+HPL[{1},z] HPL[{1,4,0,0},zb]+HPL[{1},zb] HPL[{1,3,0,0,0},z]+8 HPL[{1},zb] HPL[{1,0},z] Zeta[5]+8 HPL[{1},z] HPL[{1,0},zb] Zeta[5]+20 HPL[{1,2},zb] Zeta[5]-70 HPL[{1},zb] Zeta[7],L[1,0,0,1,0,0,1,0]->HPL[{2,3},zb] HPL[{1,0,0},z]+HPL[{2,0},zb] HPL[{1,3,0},z]+HPL[{0},zb] HPL[{1,3,3},z]+HPL[{1,3},z] HPL[{2,0,0},zb]+HPL[{1,0},z] HPL[{2,3,0},zb]+HPL[{2,3,3},zb]+HPL[{2},zb] HPL[{1,3,0,0},z]+HPL[{1,3,3,0},z]+HPL[{1},z] HPL[{2,3,0,0},zb]-12 HPL[{1},z] HPL[{2},zb] Zeta[5]+6 HPL[{1},zb] Zeta[7],L[1,0,0,1,0,0,1,1]->HPL[{1,0,0},z] HPL[{1,1,3},zb]+HPL[{1,1,0},zb] HPL[{1,3,0},z]+HPL[{1},zb] HPL[{1,3,3},z]+HPL[{1,3},z] HPL[{1,1,0,0},zb]+HPL[{1,0},z] HPL[{1,1,3,0},zb]+HPL[{1,1,3,3},zb]+HPL[{1,1},zb] HPL[{1,3,0,0},z]+HPL[{1,3,3,1},z]+HPL[{1},z] HPL[{1,1,3,0,0},zb]-2 HPL[{1},zb] HPL[{1,3},z] Zeta[3]-2 HPL[{1,1},zb] HPL[{1,0,0},z] Zeta[3]-2 HPL[{1,0},z] HPL[{1,1,0},zb] Zeta[3]-2 HPL[{1,1,3},zb] Zeta[3]-2 HPL[{1},z] HPL[{1,1,0,0},zb] Zeta[3]+2 HPL[{1},z] HPL[{1},zb] Zeta[3]^2+2 HPL[{1,1},zb] Zeta[3]^2-9 HPL[{1},zb] HPL[{1,0},z] Zeta[5]-9 HPL[{1},z] HPL[{1,0},zb] Zeta[5]-12 HPL[{1},z] HPL[{1,1},zb] Zeta[5]-9 HPL[{1,2},zb] Zeta[5]+28 HPL[{1},zb] Zeta[7],L[1,0,0,1,0,1,0,0]->HPL[{1,3},z] HPL[{3,0},zb]+HPL[{3,2},zb] HPL[{1,0,0},z]+HPL[{3},zb] HPL[{1,3,0},z]+HPL[{0,0},zb] HPL[{1,3,2},z]+HPL[{1,0},z] HPL[{3,2,0},zb]+HPL[{3,2,3},zb]+HPL[{0},zb] HPL[{1,3,2,0},z]+HPL[{1},z] HPL[{3,2,0,0},zb]+HPL[{1,3,2,0,0},z]+4 HPL[{3},zb] HPL[{1,0},z] Zeta[3]-4 HPL[{1,0},z] HPL[{2,0},zb] Zeta[3]-4 HPL[{2,3},zb] Zeta[3]+4 HPL[{1},z] HPL[{3,0},zb] Zeta[3]+4 HPL[{3,2},zb] Zeta[3]-4 HPL[{2},zb] HPL[{1,0,0},z] Zeta[3]-4 HPL[{1},z] HPL[{2,0,0},zb] Zeta[3]-8 HPL[{2},zb] Zeta[3]^2-20 HPL[{3},zb] Zeta[5]-36 HPL[{1},zb] Zeta[7],L[1,0,0,1,0,1,0,1]->HPL[{1,3},z] HPL[{1,2,0},zb]+HPL[{1,0,0},z] HPL[{1,2,2},zb]+HPL[{1,2},zb] HPL[{1,3,0},z]+HPL[{1,0},zb] HPL[{1,3,2},z]+HPL[{1,0},z] HPL[{1,2,2,0},zb]+HPL[{1,2,2,3},zb]+HPL[{1},zb] HPL[{1,3,2,0},z]+HPL[{1,3,2,2},z]+HPL[{1},z] HPL[{1,2,2,0,0},zb]+4 HPL[{1,0},z] HPL[{1,2},zb] Zeta[3]+4 HPL[{1},zb] HPL[{1,3},z] Zeta[3]+4 HPL[{1},z] HPL[{1,2,0},zb] Zeta[3]+4 HPL[{1,2,2},zb] Zeta[3]+8 HPL[{1},z] HPL[{1},zb] Zeta[3]^2-4 HPL[{1},zb] HPL[{1,0},z] Zeta[5]-4 HPL[{1},z] HPL[{1,0},zb] Zeta[5]-24 HPL[{1,2},zb] Zeta[5]+56 HPL[{1},zb] Zeta[7],L[1,0,0,1,0,1,1,0]->1/4 (4 HPL[{2,1},zb] HPL[{1,3,0},z]+4 HPL[{2},zb] HPL[{1,3,2},z]+4 HPL[{1,3},z] HPL[{2,1,0},zb]+4 HPL[{1,0,0},z] HPL[{2,1,2},zb]+4 HPL[{0},zb] HPL[{1,3,2,1},z]+4 HPL[{1,0},z] HPL[{2,1,2,0},zb]+4 HPL[{2,1,2,3},zb]+4 HPL[{1,3,2,1,0},z]+4 HPL[{1},z] HPL[{2,1,2,0,0},zb]+24 HPL[{1,0},z] HPL[{2,0},zb] Zeta[3]+16 HPL[{1,0},z] HPL[{2,1},zb] Zeta[3]+24 HPL[{2,3},zb] Zeta[3]+24 HPL[{2},zb] HPL[{1,0,0},z] Zeta[3]+24 HPL[{1},z] HPL[{2,0,0},zb] Zeta[3]+16 HPL[{1},z] HPL[{2,1,0},zb] Zeta[3]+16 HPL[{2,1,2},zb] Zeta[3]+48 HPL[{2},zb] Zeta[3]^2+44 HPL[{1},z] HPL[{2},zb] Zeta[5]-36 HPL[{2,1},zb] Zeta[5]+131 HPL[{1},zb] Zeta[7]),L[1,0,0,1,0,1,1,1]->1/8 (8 HPL[{1,1,1},zb] HPL[{1,3,0},z]+8 HPL[{1,1},zb] HPL[{1,3,2},z]+8 HPL[{1,3},z] HPL[{1,1,1,0},zb]+8 HPL[{1,0,0},z] HPL[{1,1,1,2},zb]+8 HPL[{1},zb] HPL[{1,3,2,1},z]+8 HPL[{1,0},z] HPL[{1,1,1,2,0},zb]+8 HPL[{1,1,1,2,3},zb]+8 HPL[{1,3,2,1,1},z]+8 HPL[{1},z] HPL[{1,1,1,2,0,0},zb]-16 HPL[{1},zb] HPL[{1,3},z] Zeta[3]+32 HPL[{1,1},zb] HPL[{1,0,0},z] Zeta[3]+32 HPL[{1,0},z] HPL[{1,1,0},zb] Zeta[3]+32 HPL[{1,0},z] HPL[{1,1,1},zb] Zeta[3]+32 HPL[{1,1,3},zb] Zeta[3]+32 HPL[{1},z] HPL[{1,1,0,0},zb] Zeta[3]+32 HPL[{1},z] HPL[{1,1,1,0},zb] Zeta[3]+32 HPL[{1,1,1,2},zb] Zeta[3]-64 HPL[{1},z] HPL[{1},zb] Zeta[3]^2+32 HPL[{1,1},zb] Zeta[3]^2+88 HPL[{1},zb] HPL[{1,0},z] Zeta[5]+88 HPL[{1},z] HPL[{1,0},zb] Zeta[5]+88 HPL[{1},z] HPL[{1,1},zb] Zeta[5]+88 HPL[{1,2},zb] Zeta[5]-72 HPL[{1,1,1},zb] Zeta[5]-483 HPL[{1},zb] Zeta[7]),L[1,0,0,1,1,0,0,0]->HPL[{4},zb] HPL[{1,3},z]+HPL[{4,1},zb] HPL[{1,0,0},z]+HPL[{0,0,0},zb] HPL[{1,3,1},z]+HPL[{1,0},z] HPL[{4,1,0},zb]+HPL[{4,1,3},zb]+HPL[{0,0},zb] HPL[{1,3,1,0},z]+HPL[{1},z] HPL[{4,1,0,0},zb]+HPL[{0},zb] HPL[{1,3,1,0,0},z]+HPL[{1,3,1,0,0,0},z]-2 HPL[{1},z] HPL[{4},zb] Zeta[3]+2 HPL[{1,0},z] HPL[{2,0},zb] Zeta[3]+2 HPL[{2,3},zb] Zeta[3]-2 HPL[{4,1},zb] Zeta[3]+2 HPL[{2},zb] HPL[{1,0,0},z] Zeta[3]+2 HPL[{1},z] HPL[{2,0,0},zb] Zeta[3]-2 HPL[{2},zb] Zeta[3]^2-HPL[{3},zb] Zeta[5]+6 HPL[{1},zb] Zeta[7],L[1,0,0,1,1,0,0,1]->HPL[{1,3},z] HPL[{1,3},zb]+HPL[{1,0,0},zb] HPL[{1,3,1},z]+HPL[{1,0,0},z] HPL[{1,3,1},zb]+HPL[{1,0},zb] HPL[{1,3,1,0},z]+HPL[{1,0},z] HPL[{1,3,1,0},zb]+HPL[{1,3,1,3},z]+HPL[{1,3,1,3},zb]+HPL[{1},zb] HPL[{1,3,1,0,0},z]+HPL[{1},z] HPL[{1,3,1,0,0},zb]-2 HPL[{1},z] HPL[{1,3},zb] Zeta[3]+2 HPL[{1,1},zb] HPL[{1,0,0},z] Zeta[3]+2 HPL[{1,0},z] HPL[{1,1,0},zb] Zeta[3]+2 HPL[{1,1,3},zb] Zeta[3]-2 HPL[{1,3,1},zb] Zeta[3]+2 HPL[{1},z] HPL[{1,1,0,0},zb] Zeta[3]-2 HPL[{1},z] HPL[{1},zb] Zeta[3]^2-4 HPL[{1,1},zb] Zeta[3]^2+HPL[{1},zb] HPL[{1,0},z] Zeta[5]+HPL[{1},z] HPL[{1,0},zb] Zeta[5],L[1,0,0,1,1,0,1,0]->1/8 (8 HPL[{1,3},z] HPL[{2,2},zb]+8 HPL[{2,0},zb] HPL[{1,3,1},z]+8 HPL[{1,0,0},z] HPL[{2,2,1},zb]+8 HPL[{2},zb] HPL[{1,3,1,0},z]+8 HPL[{0},zb] HPL[{1,3,1,2},z]+8 HPL[{1,0},z] HPL[{2,2,1,0},zb]+8 HPL[{2,2,1,3},zb]+8 HPL[{1,3,1,2,0},z]+8 HPL[{1},z] HPL[{2,2,1,0,0},zb]-32 HPL[{1},zb] HPL[{1,3},z] Zeta[3]-48 HPL[{1,0},z] HPL[{2,0},zb] Zeta[3]-16 HPL[{1},z] HPL[{2,2},zb] Zeta[3]-48 HPL[{2,3},zb] Zeta[3]-48 HPL[{2},zb] HPL[{1,0,0},z] Zeta[3]-32 HPL[{1,1},zb] HPL[{1,0,0},z] Zeta[3]-32 HPL[{1,0},z] HPL[{1,1,0},zb] Zeta[3]-32 HPL[{1,1,3},zb] Zeta[3]-48 HPL[{1},z] HPL[{2,0,0},zb] Zeta[3]-16 HPL[{2,2,1},zb] Zeta[3]-32 HPL[{1},z] HPL[{1,1,0,0},zb] Zeta[3]+64 HPL[{1},z] HPL[{1},zb] Zeta[3]^2+48 HPL[{2},zb] Zeta[3]^2+64 HPL[{1,1},zb] Zeta[3]^2+8 HPL[{1},z] HPL[{2},zb] Zeta[5]-179 HPL[{1},zb] Zeta[7]),L[1,0,0,1,1,0,1,1]->1/8 (8 HPL[{1,3},z] HPL[{1,1,2},zb]+8 HPL[{1,1,0},zb] HPL[{1,3,1},z]+8 HPL[{1,0,0},z] HPL[{1,1,2,1},zb]+8 HPL[{1,1},zb] HPL[{1,3,1,0},z]+8 HPL[{1},zb] HPL[{1,3,1,2},z]+8 HPL[{1,0},z] HPL[{1,1,2,1,0},zb]+8 HPL[{1,1,2,1,3},zb]+8 HPL[{1,3,1,2,1},z]+8 HPL[{1},z] HPL[{1,1,2,1,0,0},zb]+48 HPL[{1},zb] HPL[{1,3},z] Zeta[3]-16 HPL[{1},z] HPL[{1,1,2},zb] Zeta[3]-16 HPL[{1,1,2,1},zb] Zeta[3]-48 HPL[{1},z] HPL[{1},zb] Zeta[3]^2-72 HPL[{1},zb] HPL[{1,0},z] Zeta[5]-72 HPL[{1},z] HPL[{1,0},zb] Zeta[5]+8 HPL[{1},z] HPL[{1,1},zb] Zeta[5]-72 HPL[{1,2},zb] Zeta[5]+189 HPL[{1},zb] Zeta[7]),L[1,0,0,1,1,1,0,0]->1/4 (4 HPL[{1,3},z] HPL[{3,1},zb]+4 HPL[{3},zb] HPL[{1,3,1},z]+4 HPL[{1,0,0},z] HPL[{3,1,1},zb]+4 HPL[{0,0},zb] HPL[{1,3,1,1},z]+4 HPL[{1,0},z] HPL[{3,1,1,0},zb]+4 HPL[{3,1,1,3},zb]+4 HPL[{0},zb] HPL[{1,3,1,1,0},z]+4 HPL[{1},z] HPL[{3,1,1,0,0},zb]+4 HPL[{1,3,1,1,0,0},z]-8 HPL[{3},zb] HPL[{1,0},z] Zeta[3]+8 HPL[{1},zb] HPL[{1,3},z] Zeta[3]+8 HPL[{1,0},z] HPL[{2,0},zb] Zeta[3]+8 HPL[{2,3},zb] Zeta[3]-8 HPL[{1},z] HPL[{3,0},zb] Zeta[3]-8 HPL[{1},z] HPL[{3,1},zb] Zeta[3]-8 HPL[{3,2},zb] Zeta[3]+8 HPL[{2},zb] HPL[{1,0,0},z] Zeta[3]+8 HPL[{1,1},zb] HPL[{1,0,0},z] Zeta[3]+8 HPL[{1,0},z] HPL[{1,1,0},zb] Zeta[3]+8 HPL[{1,1,3},zb] Zeta[3]+8 HPL[{1},z] HPL[{2,0,0},zb] Zeta[3]-8 HPL[{3,1,1},zb] Zeta[3]+8 HPL[{1},z] HPL[{1,1,0,0},zb] Zeta[3]-16 HPL[{1},z] HPL[{1},zb] Zeta[3]^2+8 HPL[{2},zb] Zeta[3]^2-16 HPL[{1,1},zb] Zeta[3]^2+20 HPL[{3},zb] Zeta[5]+61 HPL[{1},zb] Zeta[7]),L[1,0,0,1,1,1,0,1]->1/8 (8 HPL[{1,3},z] HPL[{1,2,1},zb]+8 HPL[{1,2},zb] HPL[{1,3,1},z]+8 HPL[{1,0,0},z] HPL[{1,2,1,1},zb]+8 HPL[{1,0},zb] HPL[{1,3,1,1},z]+8 HPL[{1,0},z] HPL[{1,2,1,1,0},zb]+8 HPL[{1,2,1,1,3},zb]+8 HPL[{1},zb] HPL[{1,3,1,1,0},z]+8 HPL[{1,3,1,1,2},z]+8 HPL[{1},z] HPL[{1,2,1,1,0,0},zb]-16 HPL[{1,0},z] HPL[{1,2},zb] Zeta[3]-48 HPL[{1},zb] HPL[{1,3},z] Zeta[3]-32 HPL[{1,1},zb] HPL[{1,0,0},z] Zeta[3]-32 HPL[{1,0},z] HPL[{1,1,0},zb] Zeta[3]-32 HPL[{1,1,3},zb] Zeta[3]-16 HPL[{1},z] HPL[{1,2,0},zb] Zeta[3]-16 HPL[{1},z] HPL[{1,2,1},zb] Zeta[3]-16 HPL[{1,2,2},zb] Zeta[3]-32 HPL[{1},z] HPL[{1,1,0,0},zb] Zeta[3]-16 HPL[{1,2,1,1},zb] Zeta[3]+48 HPL[{1},z] HPL[{1},zb] Zeta[3]^2+64 HPL[{1,1},zb] Zeta[3]^2+48 HPL[{1},zb] HPL[{1,0},z] Zeta[5]+48 HPL[{1},z] HPL[{1,0},zb] Zeta[5]+88 HPL[{1,2},zb] Zeta[5]-231 HPL[{1},zb] Zeta[7]),L[1,0,0,1,1,1,1,0]->HPL[{2,1},zb] HPL[{1,3,1},z]+HPL[{1,3},z] HPL[{2,1,1},zb]+HPL[{2},zb] HPL[{1,3,1,1},z]+HPL[{1,0,0},z] HPL[{2,1,1,1},zb]+HPL[{0},zb] HPL[{1,3,1,1,1},z]+HPL[{1,0},z] HPL[{2,1,1,1,0},zb]+HPL[{2,1,1,1,3},zb]+HPL[{1,3,1,1,1,0},z]+HPL[{1},z] HPL[{2,1,1,1,0,0},zb]+2 HPL[{1},zb] HPL[{1,3},z] Zeta[3]-2 HPL[{1,0},z] HPL[{2,1},zb] Zeta[3]+2 HPL[{1,1},zb] HPL[{1,0,0},z] Zeta[3]+2 HPL[{1,0},z] HPL[{1,1,0},zb] Zeta[3]+2 HPL[{1,1,3},zb] Zeta[3]-2 HPL[{1},z] HPL[{2,1,0},zb] Zeta[3]-2 HPL[{1},z] HPL[{2,1,1},zb] Zeta[3]-2 HPL[{2,1,2},zb] Zeta[3]+2 HPL[{1},z] HPL[{1,1,0,0},zb] Zeta[3]-2 HPL[{2,1,1,1},zb] Zeta[3]-4 HPL[{1},z] HPL[{1},zb] Zeta[3]^2-6 HPL[{2},zb] Zeta[3]^2-4 HPL[{1,1},zb] Zeta[3]^2-4 HPL[{1},z] HPL[{2},zb] Zeta[5]+HPL[{2,1},zb] Zeta[5]-4 HPL[{1},zb] Zeta[7],L[1,0,0,1,1,1,1,1]->HPL[{1,1,1},zb] HPL[{1,3,1},z]+HPL[{1,3},z] HPL[{1,1,1,1},zb]+HPL[{1,1},zb] HPL[{1,3,1,1},z]+HPL[{1,0,0},z] HPL[{1,1,1,1,1},zb]+HPL[{1},zb] HPL[{1,3,1,1,1},z]+HPL[{1,0},z] HPL[{1,1,1,1,1,0},zb]+HPL[{1,1,1,1,1,3},zb]+HPL[{1,3,1,1,1,1},z]+HPL[{1},z] HPL[{1,1,1,1,1,0,0},zb]-2 HPL[{1,0},z] HPL[{1,1,1},zb] Zeta[3]-2 HPL[{1},z] HPL[{1,1,1,0},zb] Zeta[3]-2 HPL[{1},z] HPL[{1,1,1,1},zb] Zeta[3]-2 HPL[{1,1,1,2},zb] Zeta[3]-2 HPL[{1,1,1,1,1},zb] Zeta[3]+2 HPL[{1},z] HPL[{1},zb] Zeta[3]^2-4 HPL[{1,1},zb] Zeta[3]^2-2 HPL[{1},zb] HPL[{1,0},z] Zeta[5]-2 HPL[{1},z] HPL[{1,0},zb] Zeta[5]-4 HPL[{1},z] HPL[{1,1},zb] Zeta[5]-2 HPL[{1,2},zb] Zeta[5]+HPL[{1,1,1},zb] Zeta[5]+14 HPL[{1},zb] Zeta[7],L[1,0,1,0,0,0,0,0]->HPL[{6},zb] HPL[{1,0},z]+HPL[{1},z] HPL[{6,0},zb]+HPL[{6,2},zb]+HPL[{1,2,0},z] HPL[{0,0,0,0},zb]+HPL[{0,0,0},zb] HPL[{1,2,0,0},z]+HPL[{1,2},z] HPL[{0,0,0,0,0},zb]+HPL[{0,0},zb] HPL[{1,2,0,0,0},z]+HPL[{0},zb] HPL[{1,2,0,0,0,0},z]+HPL[{1,2,0,0,0,0,0},z]-4 HPL[{5},zb] Zeta[3]-8 HPL[{3},zb] Zeta[5]-12 HPL[{1},zb] Zeta[7],L[1,0,1,0,0,0,0,1]->HPL[{1,0},z] HPL[{1,5},zb]+HPL[{1,2,5},z]+HPL[{1},z] HPL[{1,5,0},zb]+HPL[{1,5,2},zb]+HPL[{1,2,0},z] HPL[{1,0,0,0},zb]+HPL[{1,0,0},zb] HPL[{1,2,0,0},z]+HPL[{1,2},z] HPL[{1,0,0,0,0},zb]+HPL[{1,0},zb] HPL[{1,2,0,0,0},z]+HPL[{1},zb] HPL[{1,2,0,0,0,0},z]-4 HPL[{1,4},zb] Zeta[3]-8 HPL[{1,2},zb] Zeta[5]+42 HPL[{1},zb] Zeta[7],L[1,0,1,0,0,0,1,0]->HPL[{1,0},z] HPL[{2,4},zb]+HPL[{0},zb] HPL[{1,2,4},z]+HPL[{1,2,0},z] HPL[{2,0,0},zb]+HPL[{1},z] HPL[{2,4,0},zb]+HPL[{2,4,2},zb]+HPL[{2,0},zb] HPL[{1,2,0,0},z]+HPL[{1,2,4,0},z]+HPL[{1,2},z] HPL[{2,0,0,0},zb]+HPL[{2},zb] HPL[{1,2,0,0,0},z]-4 HPL[{2,3},zb] Zeta[3]+8 HPL[{1},z] HPL[{2},zb] Zeta[5]-8 HPL[{1},zb] HPL[{1,0},z] Zeta[5]-8 HPL[{1},z] HPL[{1,0},zb] Zeta[5]-8 HPL[{1,2},zb] Zeta[5]-8 HPL[{1},zb] Zeta[7],L[1,0,1,0,0,0,1,1]->HPL[{1,0},z] HPL[{1,1,4},zb]+HPL[{1},zb] HPL[{1,2,4},z]+HPL[{1,2,0},z] HPL[{1,1,0,0},zb]+HPL[{1},z] HPL[{1,1,4,0},zb]+HPL[{1,1,4,2},zb]+HPL[{1,1,0},zb] HPL[{1,2,0,0},z]+HPL[{1,2,4,1},z]+HPL[{1,2},z] HPL[{1,1,0,0,0},zb]+HPL[{1,1},zb] HPL[{1,2,0,0,0},z]-2 HPL[{1,0},zb] HPL[{1,2},z] Zeta[3]-2 HPL[{1,0},z] HPL[{1,2},zb] Zeta[3]-4 HPL[{1,1,3},zb] Zeta[3]-2 HPL[{1},zb] HPL[{1,2,0},z] Zeta[3]-2 HPL[{1},z] HPL[{1,2,0},zb] Zeta[3]-2 HPL[{1,2,2},zb] Zeta[3]-4 HPL[{1},z] HPL[{1},zb] Zeta[3]^2+4 HPL[{1,1},zb] Zeta[3]^2+10 HPL[{1},zb] HPL[{1,0},z] Zeta[5]+10 HPL[{1},z] HPL[{1,0},zb] Zeta[5]+8 HPL[{1},z] HPL[{1,1},zb] Zeta[5]+10 HPL[{1,2},zb] Zeta[5]-28 HPL[{1},zb] Zeta[7],L[1,0,1,0,0,1,0,0]->HPL[{1,0},z] HPL[{3,3},zb]+HPL[{3,0},zb] HPL[{1,2,0},z]+HPL[{0,0},zb] HPL[{1,2,3},z]+HPL[{1,2},z] HPL[{3,0,0},zb]+HPL[{1},z] HPL[{3,3,0},zb]+HPL[{3,3,2},zb]+HPL[{3},zb] HPL[{1,2,0,0},z]+HPL[{0},zb] HPL[{1,2,3,0},z]+HPL[{1,2,3,0,0},z]-4 HPL[{3,2},zb] Zeta[3]+8 HPL[{2},zb] Zeta[3]^2+20 HPL[{3},zb] Zeta[5]+12 HPL[{1},zb] HPL[{1,0},z] Zeta[5]+12 HPL[{1},z] HPL[{1,0},zb] Zeta[5]+12 HPL[{1,2},zb] Zeta[5]+6 HPL[{1},zb] Zeta[7],L[1,0,1,0,0,1,0,1]->HPL[{1,2,0},z] HPL[{1,2,0},zb]+HPL[{1,0},zb] HPL[{1,2,3},z]+HPL[{1,0},z] HPL[{1,2,3},zb]+HPL[{1,2},zb] HPL[{1,2,0,0},z]+HPL[{1,2},z] HPL[{1,2,0,0},zb]+HPL[{1},zb] HPL[{1,2,3,0},z]+HPL[{1},z] HPL[{1,2,3,0},zb]+HPL[{1,2,3,2},z]+HPL[{1,2,3,2},zb]+4 HPL[{1,0},zb] HPL[{1,2},z] Zeta[3]+4 HPL[{1,0},z] HPL[{1,2},zb] Zeta[3]+4 HPL[{1},zb] HPL[{1,2,0},z] Zeta[3]+4 HPL[{1},z] HPL[{1,2,0},zb] Zeta[3]+8 HPL[{1},z] HPL[{1},zb] Zeta[3]^2-20 HPL[{1},zb] HPL[{1,0},z] Zeta[5]-20 HPL[{1},z] HPL[{1,0},zb] Zeta[5],L[1,0,1,0,0,1,1,0]->1/8 (8 HPL[{2},zb] HPL[{1,2,3},z]+8 HPL[{1,2,0},z] HPL[{2,1,0},zb]+8 HPL[{1,0},z] HPL[{2,1,3},zb]+8 HPL[{2,1},zb] HPL[{1,2,0,0},z]+8 HPL[{0},zb] HPL[{1,2,3,1},z]+8 HPL[{1,2},z] HPL[{2,1,0,0},zb]+8 HPL[{1},z] HPL[{2,1,3,0},zb]+8 HPL[{2,1,3,2},zb]+8 HPL[{1,2,3,1,0},z]-16 HPL[{2},zb] HPL[{1,2},z] Zeta[3]-16 HPL[{1,0},z] HPL[{2,1},zb] Zeta[3]-16 HPL[{1},z] HPL[{2,1,0},zb] Zeta[3]-48 HPL[{2,1,2},zb] Zeta[3]-144 HPL[{2},zb] Zeta[3]^2-72 HPL[{1},z] HPL[{2},zb] Zeta[5]-8 HPL[{1},zb] HPL[{1,0},z] Zeta[5]-8 HPL[{1},z] HPL[{1,0},zb] Zeta[5]-8 HPL[{1,2},zb] Zeta[5]+88 HPL[{2,1},zb] Zeta[5]-67 HPL[{1},zb] Zeta[7]),L[1,0,1,0,0,1,1,1]->1/8 (8 HPL[{1,1},zb] HPL[{1,2,3},z]+8 HPL[{1,2,0},z] HPL[{1,1,1,0},zb]+8 HPL[{1,0},z] HPL[{1,1,1,3},zb]+8 HPL[{1,1,1},zb] HPL[{1,2,0,0},z]+8 HPL[{1},zb] HPL[{1,2,3,1},z]+8 HPL[{1,2},z] HPL[{1,1,1,0,0},zb]+8 HPL[{1},z] HPL[{1,1,1,3,0},zb]+8 HPL[{1,1,1,3,2},zb]+8 HPL[{1,2,3,1,1},z]-16 HPL[{1,0},zb] HPL[{1,2},z] Zeta[3]-16 HPL[{1,1},zb] HPL[{1,2},z] Zeta[3]-16 HPL[{1,0},z] HPL[{1,2},zb] Zeta[3]-16 HPL[{1,0},z] HPL[{1,1,1},zb] Zeta[3]-16 HPL[{1},zb] HPL[{1,2,0},z] Zeta[3]-16 HPL[{1},z] HPL[{1,2,0},zb] Zeta[3]-16 HPL[{1,2,2},zb] Zeta[3]-16 HPL[{1},z] HPL[{1,1,1,0},zb] Zeta[3]-48 HPL[{1,1,1,2},zb] Zeta[3]-16 HPL[{1},z] HPL[{1},zb] Zeta[3]^2-96 HPL[{1,1},zb] Zeta[3]^2+40 HPL[{1},zb] HPL[{1,0},z] Zeta[5]+40 HPL[{1},z] HPL[{1,0},zb] Zeta[5]-72 HPL[{1},z] HPL[{1,1},zb] Zeta[5]+40 HPL[{1,2},zb] Zeta[5]+88 HPL[{1,1,1},zb] Zeta[5]+189 HPL[{1},zb] Zeta[7]),L[1,0,1,0,1,0,0,0]->HPL[{1,2},z] HPL[{4,0},zb]+HPL[{1,0},z] HPL[{4,2},zb]+HPL[{4},zb] HPL[{1,2,0},z]+HPL[{0,0,0},zb] HPL[{1,2,2},z]+HPL[{1},z] HPL[{4,2,0},zb]+HPL[{4,2,2},zb]+HPL[{0,0},zb] HPL[{1,2,2,0},z]+HPL[{0},zb] HPL[{1,2,2,0,0},z]+HPL[{1,2,2,0,0,0},z]+4 HPL[{1},z] HPL[{4},zb] Zeta[3]-4 HPL[{3},zb] HPL[{1,0},z] Zeta[3]-4 HPL[{1},z] HPL[{3,0},zb] Zeta[3]-4 HPL[{3,2},zb] Zeta[3]+8 HPL[{2},zb] Zeta[3]^2+4 HPL[{3},zb] Zeta[5]-8 HPL[{1},zb] HPL[{1,0},z] Zeta[5]-8 HPL[{1},z] HPL[{1,0},zb] Zeta[5]-8 HPL[{1,2},zb] Zeta[5]+20 HPL[{1},zb] Zeta[7],L[1,0,1,0,1,0,0,1]->HPL[{1,3},zb] HPL[{1,2,0},z]+HPL[{1,0,0},zb] HPL[{1,2,2},z]+HPL[{1,2},z] HPL[{1,3,0},zb]+HPL[{1,0},z] HPL[{1,3,2},zb]+HPL[{1,0},zb] HPL[{1,2,2,0},z]+HPL[{1,2,2,3},z]+HPL[{1},z] HPL[{1,3,2,0},zb]+HPL[{1,3,2,2},zb]+HPL[{1},zb] HPL[{1,2,2,0,0},z]-4 HPL[{1,0},z] HPL[{1,2},zb] Zeta[3]+4 HPL[{1},z] HPL[{1,3},zb] Zeta[3]-4 HPL[{1},z] HPL[{1,2,0},zb] Zeta[3]-4 HPL[{1,2,2},zb] Zeta[3]-8 HPL[{1},z] HPL[{1},zb] Zeta[3]^2+20 HPL[{1},zb] HPL[{1,0},z] Zeta[5]+20 HPL[{1},z] HPL[{1,0},zb] Zeta[5]+24 HPL[{1,2},zb] Zeta[5]-56 HPL[{1},zb] Zeta[7],L[1,0,1,0,1,0,1,0]->HPL[{2,2},zb] HPL[{1,2,0},z]+HPL[{2,0},zb] HPL[{1,2,2},z]+HPL[{1,2},z] HPL[{2,2,0},zb]+HPL[{1,0},z] HPL[{2,2,2},zb]+HPL[{2},zb] HPL[{1,2,2,0},z]+HPL[{0},zb] HPL[{1,2,2,2},z]+HPL[{1},z] HPL[{2,2,2,0},zb]+HPL[{2,2,2,2},zb]+HPL[{1,2,2,2,0},z]+4 HPL[{2},zb] HPL[{1,2},z] Zeta[3]-4 HPL[{1,0},zb] HPL[{1,2},z] Zeta[3]-4 HPL[{1,0},z] HPL[{1,2},zb] Zeta[3]+4 HPL[{1},z] HPL[{2,2},zb] Zeta[3]-4 HPL[{1},zb] HPL[{1,2,0},z] Zeta[3]-4 HPL[{1},z] HPL[{1,2,0},zb] Zeta[3]-4 HPL[{1,2,2},zb] Zeta[3]-16 HPL[{1},z] HPL[{1},zb] Zeta[3]^2-4 HPL[{1},z] HPL[{2},zb] Zeta[5]+4 HPL[{1},zb] HPL[{1,0},z] Zeta[5]+4 HPL[{1},z] HPL[{1,0},zb] Zeta[5]+4 HPL[{1,2},zb] Zeta[5]-4 HPL[{1},zb] Zeta[7],L[1,0,1,0,1,0,1,1]->1/8 (8 HPL[{1,1,2},zb] HPL[{1,2,0},z]+8 HPL[{1,1,0},zb] HPL[{1,2,2},z]+8 HPL[{1,2},z] HPL[{1,1,2,0},zb]+8 HPL[{1,0},z] HPL[{1,1,2,2},zb]+8 HPL[{1,1},zb] HPL[{1,2,2,0},z]+8 HPL[{1},zb] HPL[{1,2,2,2},z]+8 HPL[{1},z] HPL[{1,1,2,2,0},zb]+8 HPL[{1,1,2,2,2},zb]+8 HPL[{1,2,2,2,1},z]+48 HPL[{1,0},zb] HPL[{1,2},z] Zeta[3]+32 HPL[{1,1},zb] HPL[{1,2},z] Zeta[3]+48 HPL[{1,0},z] HPL[{1,2},zb] Zeta[3]+32 HPL[{1},z] HPL[{1,1,2},zb] Zeta[3]+48 HPL[{1},zb] HPL[{1,2,0},z] Zeta[3]+48 HPL[{1},z] HPL[{1,2,0},zb] Zeta[3]+48 HPL[{1,2,2},zb] Zeta[3]+192 HPL[{1},z] HPL[{1},zb] Zeta[3]^2-120 HPL[{1},zb] HPL[{1,0},z] Zeta[5]-120 HPL[{1},z] HPL[{1,0},zb] Zeta[5]-32 HPL[{1},z] HPL[{1,1},zb] Zeta[5]-120 HPL[{1,2},zb] Zeta[5]+189 HPL[{1},zb] Zeta[7]),L[1,0,1,0,1,1,0,0]->1/8 (8 HPL[{3,1},zb] HPL[{1,2,0},z]+8 HPL[{3},zb] HPL[{1,2,2},z]+8 HPL[{1,2},z] HPL[{3,1,0},zb]+8 HPL[{1,0},z] HPL[{3,1,2},zb]+8 HPL[{0,0},zb] HPL[{1,2,2,1},z]+8 HPL[{1},z] HPL[{3,1,2,0},zb]+8 HPL[{3,1,2,2},zb]+8 HPL[{0},zb] HPL[{1,2,2,1,0},z]+8 HPL[{1,2,2,1,0,0},z]+48 HPL[{3},zb] HPL[{1,0},z] Zeta[3]+16 HPL[{1,0},zb] HPL[{1,2},z] Zeta[3]+16 HPL[{1,0},z] HPL[{1,2},zb] Zeta[3]+48 HPL[{1},z] HPL[{3,0},zb] Zeta[3]+32 HPL[{1},z] HPL[{3,1},zb] Zeta[3]+48 HPL[{3,2},zb] Zeta[3]+16 HPL[{1},zb] HPL[{1,2,0},z] Zeta[3]+16 HPL[{1},z] HPL[{1,2,0},zb] Zeta[3]+16 HPL[{1,2,2},zb] Zeta[3]+64 HPL[{1},z] HPL[{1},zb] Zeta[3]^2-96 HPL[{2},zb] Zeta[3]^2-120 HPL[{3},zb] Zeta[5]-8 HPL[{1},zb] HPL[{1,0},z] Zeta[5]-8 HPL[{1},z] HPL[{1,0},zb] Zeta[5]-8 HPL[{1,2},zb] Zeta[5]-179 HPL[{1},zb] Zeta[7]),L[1,0,1,0,1,1,0,1]->1/8 (8 HPL[{1,2,0},z] HPL[{1,2,1},zb]+8 HPL[{1,2},zb] HPL[{1,2,2},z]+8 HPL[{1,2},z] HPL[{1,2,1,0},zb]+8 HPL[{1,0},z] HPL[{1,2,1,2},zb]+8 HPL[{1,0},zb] HPL[{1,2,2,1},z]+8 HPL[{1},z] HPL[{1,2,1,2,0},zb]+8 HPL[{1,2,1,2,2},zb]+8 HPL[{1},zb] HPL[{1,2,2,1,0},z]+8 HPL[{1,2,2,1,2},z]-48 HPL[{1,0},zb] HPL[{1,2},z] Zeta[3]-48 HPL[{1},zb] HPL[{1,2,0},z] Zeta[3]+32 HPL[{1},z] HPL[{1,2,1},zb] Zeta[3]-96 HPL[{1},z] HPL[{1},zb] Zeta[3]^2-120 HPL[{1,2},zb] Zeta[5]+441 HPL[{1},zb] Zeta[7]),L[1,0,1,0,1,1,1,0]->1/8 (8 HPL[{2,1},zb] HPL[{1,2,2},z]+8 HPL[{1,2,0},z] HPL[{2,1,1},zb]+8 HPL[{2},zb] HPL[{1,2,2,1},z]+8 HPL[{1,2},z] HPL[{2,1,1,0},zb]+8 HPL[{1,0},z] HPL[{2,1,1,2},zb]+8 HPL[{0},zb] HPL[{1,2,2,1,1},z]+8 HPL[{1},z] HPL[{2,1,1,2,0},zb]+8 HPL[{2,1,1,2,2},zb]+8 HPL[{1,2,2,1,1,0},z]-16 HPL[{2},zb] HPL[{1,2},z] Zeta[3]+16 HPL[{1,0},zb] HPL[{1,2},z] Zeta[3]+16 HPL[{1,0},z] HPL[{1,2},zb] Zeta[3]+32 HPL[{1,0},z] HPL[{2,1},zb] Zeta[3]+16 HPL[{1},zb] HPL[{1,2,0},z] Zeta[3]+16 HPL[{1},z] HPL[{1,2,0},zb] Zeta[3]+16 HPL[{1,2,2},zb] Zeta[3]+32 HPL[{1},z] HPL[{2,1,0},zb] Zeta[3]+32 HPL[{1},z] HPL[{2,1,1},zb] Zeta[3]+32 HPL[{2,1,2},zb] Zeta[3]+64 HPL[{1},z] HPL[{1},zb] Zeta[3]^2+96 HPL[{2},zb] Zeta[3]^2+88 HPL[{1},z] HPL[{2},zb] Zeta[5]-48 HPL[{1},zb] HPL[{1,0},z] Zeta[5]-48 HPL[{1},z] HPL[{1,0},zb] Zeta[5]-48 HPL[{1,2},zb] Zeta[5]-32 HPL[{2,1},zb] Zeta[5]+115 HPL[{1},zb] Zeta[7]),L[1,0,1,0,1,1,1,1]->HPL[{1,1,1},zb] HPL[{1,2,2},z]+HPL[{1,2,0},z] HPL[{1,1,1,1},zb]+HPL[{1,1},zb] HPL[{1,2,2,1},z]+HPL[{1,2},z] HPL[{1,1,1,1,0},zb]+HPL[{1,0},z] HPL[{1,1,1,1,2},zb]+HPL[{1},zb] HPL[{1,2,2,1,1},z]+HPL[{1},z] HPL[{1,1,1,1,2,0},zb]+HPL[{1,1,1,1,2,2},zb]+HPL[{1,2,2,1,1,1},z]-2 HPL[{1,1},zb] HPL[{1,2},z] Zeta[3]+4 HPL[{1,0},z] HPL[{1,1,1},zb] Zeta[3]+4 HPL[{1},z] HPL[{1,1,1,0},zb] Zeta[3]+4 HPL[{1},z] HPL[{1,1,1,1},zb] Zeta[3]+4 HPL[{1,1,1,2},zb] Zeta[3]-4 HPL[{1},z] HPL[{1},zb] Zeta[3]^2+8 HPL[{1,1},zb] Zeta[3]^2+10 HPL[{1},zb] HPL[{1,0},z] Zeta[5]+10 HPL[{1},z] HPL[{1,0},zb] Zeta[5]+11 HPL[{1},z] HPL[{1,1},zb] Zeta[5]+10 HPL[{1,2},zb] Zeta[5]-4 HPL[{1,1,1},zb] Zeta[5]-42 HPL[{1},zb] Zeta[7],L[1,0,1,1,0,0,0,0]->HPL[{5},zb] HPL[{1,2},z]+HPL[{1,0},z] HPL[{5,1},zb]+HPL[{1},z] HPL[{5,1,0},zb]+HPL[{5,1,2},zb]+HPL[{1,2,1},z] HPL[{0,0,0,0},zb]+HPL[{0,0,0},zb] HPL[{1,2,1,0},z]+HPL[{0,0},zb] HPL[{1,2,1,0,0},z]+HPL[{0},zb] HPL[{1,2,1,0,0,0},z]+HPL[{1,2,1,0,0,0,0},z]+6 HPL[{5},zb] Zeta[3]+2 HPL[{3},zb] HPL[{1,0},z] Zeta[3]+2 HPL[{1},z] HPL[{3,0},zb] Zeta[3]+2 HPL[{3,2},zb] Zeta[3]-4 HPL[{2},zb] Zeta[3]^2-HPL[{3},zb] Zeta[5]+2 HPL[{1},zb] HPL[{1,0},z] Zeta[5]+2 HPL[{1},z] HPL[{1,0},zb] Zeta[5]+2 HPL[{1,2},zb] Zeta[5]-8 HPL[{1},zb] Zeta[7],L[1,0,1,1,0,0,0,1]->HPL[{1,2},z] HPL[{1,4},zb]+HPL[{1,0},z] HPL[{1,4,1},zb]+HPL[{1,2,1},z] HPL[{1,0,0,0},zb]+HPL[{1,0,0},zb] HPL[{1,2,1,0},z]+HPL[{1,2,1,4},z]+HPL[{1},z] HPL[{1,4,1,0},zb]+HPL[{1,4,1,2},zb]+HPL[{1,0},zb] HPL[{1,2,1,0,0},z]+HPL[{1},zb] HPL[{1,2,1,0,0,0},z]+2 HPL[{1,0},z] HPL[{1,2},zb] Zeta[3]+6 HPL[{1,4},zb] Zeta[3]+2 HPL[{1},z] HPL[{1,2,0},zb] Zeta[3]+2 HPL[{1,2,2},zb] Zeta[3]+4 HPL[{1},z] HPL[{1},zb] Zeta[3]^2-10 HPL[{1},zb] HPL[{1,0},z] Zeta[5]-10 HPL[{1},z] HPL[{1,0},zb] Zeta[5]-11 HPL[{1,2},zb] Zeta[5]+14 HPL[{1},zb] Zeta[7],L[1,0,1,1,0,0,1,0]->1/8 (8 HPL[{1,2},z] HPL[{2,3},zb]+8 HPL[{1,2,1},z] HPL[{2,0,0},zb]+8 HPL[{1,0},z] HPL[{2,3,1},zb]+8 HPL[{2,0},zb] HPL[{1,2,1,0},z]+8 HPL[{0},zb] HPL[{1,2,1,3},z]+8 HPL[{1},z] HPL[{2,3,1,0},zb]+8 HPL[{2,3,1,2},zb]+8 HPL[{2},zb] HPL[{1,2,1,0,0},z]+8 HPL[{1,2,1,3,0},z]+16 HPL[{1,0},z] HPL[{2,1},zb] Zeta[3]+48 HPL[{2,3},zb] Zeta[3]+16 HPL[{1},z] HPL[{2,1,0},zb] Zeta[3]+16 HPL[{2,1,2},zb] Zeta[3]+48 HPL[{2},zb] Zeta[3]^2+8 HPL[{1},z] HPL[{2},zb] Zeta[5]+72 HPL[{1},zb] HPL[{1,0},z] Zeta[5]+72 HPL[{1},z] HPL[{1,0},zb] Zeta[5]+72 HPL[{1,2},zb] Zeta[5]-67 HPL[{1},zb] Zeta[7]),L[1,0,1,1,0,0,1,1]->1/8 (8 HPL[{1,2},z] HPL[{1,1,3},zb]+8 HPL[{1,2,1},z] HPL[{1,1,0,0},zb]+8 HPL[{1,0},z] HPL[{1,1,3,1},zb]+8 HPL[{1,1,0},zb] HPL[{1,2,1,0},z]+8 HPL[{1},zb] HPL[{1,2,1,3},z]+8 HPL[{1},z] HPL[{1,1,3,1,0},zb]+8 HPL[{1,1,3,1,2},zb]+8 HPL[{1,1},zb] HPL[{1,2,1,0,0},z]+8 HPL[{1,2,1,3,1},z]-16 HPL[{1,1},zb] HPL[{1,2},z] Zeta[3]+48 HPL[{1,1,3},zb] Zeta[3]-16 HPL[{1},zb] HPL[{1,2,1},z] Zeta[3]-48 HPL[{1,1},zb] Zeta[3]^2+8 HPL[{1},z] HPL[{1,1},zb] Zeta[5]+63 HPL[{1},zb] Zeta[7]),L[1,0,1,1,0,1,0,0]->1/4 (4 HPL[{1,2},z] HPL[{3,2},zb]+4 HPL[{3,0},zb] HPL[{1,2,1},z]+4 HPL[{1,0},z] HPL[{3,2,1},zb]+4 HPL[{3},zb] HPL[{1,2,1,0},z]+4 HPL[{0,0},zb] HPL[{1,2,1,2},z]+4 HPL[{1},z] HPL[{3,2,1,0},zb]+4 HPL[{3,2,1,2},zb]+4 HPL[{0},zb] HPL[{1,2,1,2,0},z]+4 HPL[{1,2,1,2,0,0},z]-24 HPL[{3},zb] HPL[{1,0},z] Zeta[3]-16 HPL[{2},zb] HPL[{1,2},z] Zeta[3]-16 HPL[{1,0},z] HPL[{2,1},zb] Zeta[3]-24 HPL[{1},z] HPL[{3,0},zb] Zeta[3]-16 HPL[{1},z] HPL[{2,1,0},zb] Zeta[3]-16 HPL[{2,1,2},zb] Zeta[3]-48 HPL[{2},zb] Zeta[3]^2-44 HPL[{1},zb] HPL[{1,0},z] Zeta[5]-44 HPL[{1},z] HPL[{1,0},zb] Zeta[5]-44 HPL[{1,2},zb] Zeta[5]+131 HPL[{1},zb] Zeta[7]),L[1,0,1,1,0,1,0,1]->1/8 (8 HPL[{1,2,0},zb] HPL[{1,2,1},z]+8 HPL[{1,2},z] HPL[{1,2,2},zb]+8 HPL[{1,2},zb] HPL[{1,2,1,0},z]+8 HPL[{1,0},zb] HPL[{1,2,1,2},z]+8 HPL[{1,0},z] HPL[{1,2,2,1},zb]+8 HPL[{1},zb] HPL[{1,2,1,2,0},z]+8 HPL[{1,2,1,2,2},z]+8 HPL[{1},z] HPL[{1,2,2,1,0},zb]+8 HPL[{1,2,2,1,2},zb]-48 HPL[{1,0},z] HPL[{1,2},zb] Zeta[3]-48 HPL[{1},z] HPL[{1,2,0},zb] Zeta[3]+32 HPL[{1},zb] HPL[{1,2,1},z] Zeta[3]-96 HPL[{1},z] HPL[{1},zb] Zeta[3]^2+120 HPL[{1},zb] HPL[{1,0},z] Zeta[5]+120 HPL[{1},z] HPL[{1,0},zb] Zeta[5]+120 HPL[{1,2},zb] Zeta[5]-441 HPL[{1},zb] Zeta[7]),L[1,0,1,1,0,1,1,0]->1/4 (4 HPL[{1,2,1},z] HPL[{2,1,0},zb]+4 HPL[{1,2},z] HPL[{2,1,2},zb]+4 HPL[{2,1},zb] HPL[{1,2,1,0},z]+4 HPL[{2},zb] HPL[{1,2,1,2},z]+4 HPL[{1,0},z] HPL[{2,1,2,1},zb]+4 HPL[{0},zb] HPL[{1,2,1,2,1},z]+4 HPL[{1},z] HPL[{2,1,2,1,0},zb]+4 HPL[{2,1,2,1,2},zb]+4 HPL[{1,2,1,2,1,0},z]+24 HPL[{2},zb] HPL[{1,2},z] Zeta[3]+24 HPL[{2,1,2},zb] Zeta[3]+72 HPL[{2},zb] Zeta[3]^2-36 HPL[{1},z] HPL[{2},zb] Zeta[5]+36 HPL[{1},zb] HPL[{1,0},z] Zeta[5]+36 HPL[{1},z] HPL[{1,0},zb] Zeta[5]+36 HPL[{1,2},zb] Zeta[5]-36 HPL[{2,1},zb] Zeta[5]-51 HPL[{1},zb] Zeta[7]),L[1,0,1,1,0,1,1,1]->HPL[{1,2,1},z] HPL[{1,1,1,0},zb]+HPL[{1,2},z] HPL[{1,1,1,2},zb]+HPL[{1,1,1},zb] HPL[{1,2,1,0},z]+HPL[{1,1},zb] HPL[{1,2,1,2},z]+HPL[{1,0},z] HPL[{1,1,1,2,1},zb]+HPL[{1},zb] HPL[{1,2,1,2,1},z]+HPL[{1},z] HPL[{1,1,1,2,1,0},zb]+HPL[{1,1,1,2,1,2},zb]+HPL[{1,2,1,2,1,1},z]+4 HPL[{1,1},zb] HPL[{1,2},z] Zeta[3]-2 HPL[{1,0},z] HPL[{1,1,1},zb] Zeta[3]-2 HPL[{1},zb] HPL[{1,2,1},z] Zeta[3]-2 HPL[{1},z] HPL[{1,1,1,0},zb] Zeta[3]+4 HPL[{1,1,1,2},zb] Zeta[3]+2 HPL[{1},z] HPL[{1},zb] Zeta[3]^2+8 HPL[{1,1},zb] Zeta[3]^2-20 HPL[{1},zb] HPL[{1,0},z] Zeta[5]-20 HPL[{1},z] HPL[{1,0},zb] Zeta[5]-9 HPL[{1},z] HPL[{1,1},zb] Zeta[5]-20 HPL[{1,2},zb] Zeta[5]-9 HPL[{1,1,1},zb] Zeta[5]+28 HPL[{1},zb] Zeta[7],L[1,0,1,1,1,0,0,0]->1/8 (8 HPL[{1,2},z] HPL[{4,1},zb]+8 HPL[{4},zb] HPL[{1,2,1},z]+8 HPL[{1,0},z] HPL[{4,1,1},zb]+8 HPL[{0,0,0},zb] HPL[{1,2,1,1},z]+8 HPL[{1},z] HPL[{4,1,1,0},zb]+8 HPL[{4,1,1,2},zb]+8 HPL[{0,0},zb] HPL[{1,2,1,1,0},z]+8 HPL[{0},zb] HPL[{1,2,1,1,0,0},z]+8 HPL[{1,2,1,1,0,0,0},z]-16 HPL[{1},z] HPL[{4},zb] Zeta[3]+16 HPL[{3},zb] HPL[{1,0},z] Zeta[3]+16 HPL[{2},zb] HPL[{1,2},z] Zeta[3]+16 HPL[{1,0},z] HPL[{2,1},zb] Zeta[3]+16 HPL[{1},z] HPL[{3,0},zb] Zeta[3]+16 HPL[{3,2},zb] Zeta[3]+32 HPL[{4,1},zb] Zeta[3]+16 HPL[{1},z] HPL[{2,1,0},zb] Zeta[3]+16 HPL[{2,1,2},zb] Zeta[3]+48 HPL[{2},zb] Zeta[3]^2-48 HPL[{3},zb] Zeta[5]+32 HPL[{1},zb] HPL[{1,0},z] Zeta[5]+32 HPL[{1},z] HPL[{1,0},zb] Zeta[5]+32 HPL[{1,2},zb] Zeta[5]-109 HPL[{1},zb] Zeta[7]),L[1,0,1,1,1,0,0,1]->1/8 (8 HPL[{1,3},zb] HPL[{1,2,1},z]+8 HPL[{1,2},z] HPL[{1,3,1},zb]+8 HPL[{1,0,0},zb] HPL[{1,2,1,1},z]+8 HPL[{1,0},z] HPL[{1,3,1,1},zb]+8 HPL[{1,0},zb] HPL[{1,2,1,1,0},z]+8 HPL[{1,2,1,1,3},z]+8 HPL[{1},z] HPL[{1,3,1,1,0},zb]+8 HPL[{1,3,1,1,2},zb]+8 HPL[{1},zb] HPL[{1,2,1,1,0,0},z]+16 HPL[{1,1},zb] HPL[{1,2},z] Zeta[3]+16 HPL[{1,0},z] HPL[{1,2},zb] Zeta[3]-16 HPL[{1},z] HPL[{1,3},zb] Zeta[3]+16 HPL[{1,0},z] HPL[{1,1,1},zb] Zeta[3]+16 HPL[{1},z] HPL[{1,2,0},zb] Zeta[3]+16 HPL[{1,2,2},zb] Zeta[3]+32 HPL[{1,3,1},zb] Zeta[3]+16 HPL[{1},z] HPL[{1,1,1,0},zb] Zeta[3]+16 HPL[{1,1,1,2},zb] Zeta[3]+16 HPL[{1},z] HPL[{1},zb] Zeta[3]^2+64 HPL[{1,1},zb] Zeta[3]^2-40 HPL[{1},zb] HPL[{1,0},z] Zeta[5]-40 HPL[{1},z] HPL[{1,0},zb] Zeta[5]-88 HPL[{1,2},zb] Zeta[5]+231 HPL[{1},zb] Zeta[7]),L[1,0,1,1,1,0,1,0]->1/8 (8 HPL[{2,2},zb] HPL[{1,2,1},z]+8 HPL[{1,2},z] HPL[{2,2,1},zb]+8 HPL[{2,0},zb] HPL[{1,2,1,1},z]+8 HPL[{1,0},z] HPL[{2,2,1,1},zb]+8 HPL[{2},zb] HPL[{1,2,1,1,0},z]+8 HPL[{0},zb] HPL[{1,2,1,1,2},z]+8 HPL[{1},z] HPL[{2,2,1,1,0},zb]+8 HPL[{2,2,1,1,2},zb]+8 HPL[{1,2,1,1,2,0},z]-48 HPL[{2},zb] HPL[{1,2},z] Zeta[3]-32 HPL[{1,1},zb] HPL[{1,2},z] Zeta[3]-32 HPL[{1,0},z] HPL[{2,1},zb] Zeta[3]-16 HPL[{1},z] HPL[{2,2},zb] Zeta[3]-32 HPL[{1,0},z] HPL[{1,1,1},zb] Zeta[3]-32 HPL[{1},zb] HPL[{1,2,1},z] Zeta[3]-32 HPL[{1},z] HPL[{2,1,0},zb] Zeta[3]-32 HPL[{2,1,2},zb] Zeta[3]+32 HPL[{2,2,1},zb] Zeta[3]-32 HPL[{1},z] HPL[{1,1,1,0},zb] Zeta[3]-32 HPL[{1,1,1,2},zb] Zeta[3]+64 HPL[{1},z] HPL[{1},zb] Zeta[3]^2-192 HPL[{2},zb] Zeta[3]^2-128 HPL[{1,1},zb] Zeta[3]^2+48 HPL[{1},z] HPL[{2},zb] Zeta[5]-88 HPL[{1},zb] HPL[{1,0},z] Zeta[5]-88 HPL[{1},z] HPL[{1,0},zb] Zeta[5]-88 HPL[{1,2},zb] Zeta[5]+115 HPL[{1},zb] Zeta[7]),L[1,0,1,1,1,0,1,1]->HPL[{1,1,2},zb] HPL[{1,2,1},z]+HPL[{1,2},z] HPL[{1,1,2,1},zb]+HPL[{1,1,0},zb] HPL[{1,2,1,1},z]+HPL[{1,0},z] HPL[{1,1,2,1,1},zb]+HPL[{1,1},zb] HPL[{1,2,1,1,0},z]+HPL[{1},zb] HPL[{1,2,1,1,2},z]+HPL[{1},z] HPL[{1,1,2,1,1,0},zb]+HPL[{1,1,2,1,1,2},zb]+HPL[{1,2,1,1,2,1},z]+2 HPL[{1,0},z] HPL[{1,1,1},zb] Zeta[3]-2 HPL[{1},z] HPL[{1,1,2},zb] Zeta[3]+6 HPL[{1},zb] HPL[{1,2,1},z] Zeta[3]+2 HPL[{1},z] HPL[{1,1,1,0},zb] Zeta[3]+2 HPL[{1,1,1,2},zb] Zeta[3]+4 HPL[{1,1,2,1},zb] Zeta[3]-8 HPL[{1},z] HPL[{1},zb] Zeta[3]^2+4 HPL[{1,1},zb] Zeta[3]^2+20 HPL[{1},zb] HPL[{1,0},z] Zeta[5]+20 HPL[{1},z] HPL[{1,0},zb] Zeta[5]+6 HPL[{1},z] HPL[{1,1},zb] Zeta[5]+20 HPL[{1,2},zb] Zeta[5]-28 HPL[{1},zb] Zeta[7],L[1,0,1,1,1,1,0,0]->HPL[{3,1},zb] HPL[{1,2,1},z]+HPL[{1,2},z] HPL[{3,1,1},zb]+HPL[{3},zb] HPL[{1,2,1,1},z]+HPL[{1,0},z] HPL[{3,1,1,1},zb]+HPL[{0,0},zb] HPL[{1,2,1,1,1},z]+HPL[{1},z] HPL[{3,1,1,1,0},zb]+HPL[{3,1,1,1,2},zb]+HPL[{0},zb] HPL[{1,2,1,1,1,0},z]+HPL[{1,2,1,1,1,0,0},z]+2 HPL[{2},zb] HPL[{1,2},z] Zeta[3]+2 HPL[{1,1},zb] HPL[{1,2},z] Zeta[3]+2 HPL[{1,0},z] HPL[{2,1},zb] Zeta[3]-2 HPL[{1},z] HPL[{3,1},zb] Zeta[3]+2 HPL[{1,0},z] HPL[{1,1,1},zb] Zeta[3]+2 HPL[{1},zb] HPL[{1,2,1},z] Zeta[3]+2 HPL[{1},z] HPL[{2,1,0},zb] Zeta[3]+2 HPL[{2,1,2},zb] Zeta[3]+4 HPL[{3,1,1},zb] Zeta[3]+2 HPL[{1},z] HPL[{1,1,1,0},zb] Zeta[3]+2 HPL[{1,1,1,2},zb] Zeta[3]-4 HPL[{1},z] HPL[{1},zb] Zeta[3]^2+10 HPL[{2},zb] Zeta[3]^2+8 HPL[{1,1},zb] Zeta[3]^2+10 HPL[{3},zb] Zeta[5]+4 HPL[{1},zb] HPL[{1,0},z] Zeta[5]+4 HPL[{1},z] HPL[{1,0},zb] Zeta[5]+4 HPL[{1,2},zb] Zeta[5]-4 HPL[{1},zb] Zeta[7],L[1,0,1,1,1,1,0,1]->HPL[{1,2,1},z] HPL[{1,2,1},zb]+HPL[{1,2},zb] HPL[{1,2,1,1},z]+HPL[{1,2},z] HPL[{1,2,1,1},zb]+HPL[{1,0},zb] HPL[{1,2,1,1,1},z]+HPL[{1,0},z] HPL[{1,2,1,1,1},zb]+HPL[{1},zb] HPL[{1,2,1,1,1,0},z]+HPL[{1},z] HPL[{1,2,1,1,1,0},zb]+HPL[{1,2,1,1,1,2},z]+HPL[{1,2,1,1,1,2},zb]-4 HPL[{1,1},zb] HPL[{1,2},z] Zeta[3]-4 HPL[{1,0},z] HPL[{1,1,1},zb] Zeta[3]-6 HPL[{1},zb] HPL[{1,2,1},z] Zeta[3]-2 HPL[{1},z] HPL[{1,2,1},zb] Zeta[3]-4 HPL[{1},z] HPL[{1,1,1,0},zb] Zeta[3]-4 HPL[{1,1,1,2},zb] Zeta[3]+4 HPL[{1,2,1,1},zb] Zeta[3]+10 HPL[{1},z] HPL[{1},zb] Zeta[3]^2-16 HPL[{1,1},zb] Zeta[3]^2-10 HPL[{1},zb] HPL[{1,0},z] Zeta[5]-10 HPL[{1},z] HPL[{1,0},zb] Zeta[5],L[1,0,1,1,1,1,1,0]->HPL[{1,2,1},z] HPL[{2,1,1},zb]+HPL[{2,1},zb] HPL[{1,2,1,1},z]+HPL[{1,2},z] HPL[{2,1,1,1},zb]+HPL[{2},zb] HPL[{1,2,1,1,1},z]+HPL[{1,0},z] HPL[{2,1,1,1,1},zb]+HPL[{0},zb] HPL[{1,2,1,1,1,1},z]+HPL[{1},z] HPL[{2,1,1,1,1,0},zb]+HPL[{2,1,1,1,1,2},zb]+HPL[{1,2,1,1,1,1,0},z]+2 HPL[{1,1},zb] HPL[{1,2},z] Zeta[3]+2 HPL[{1,0},z] HPL[{1,1,1},zb] Zeta[3]+2 HPL[{1},zb] HPL[{1,2,1},z] Zeta[3]-2 HPL[{1},z] HPL[{2,1,1},zb] Zeta[3]+2 HPL[{1},z] HPL[{1,1,1,0},zb] Zeta[3]+2 HPL[{1,1,1,2},zb] Zeta[3]+4 HPL[{2,1,1,1},zb] Zeta[3]-4 HPL[{1},z] HPL[{1},zb] Zeta[3]^2+8 HPL[{1,1},zb] Zeta[3]^2-2 HPL[{1},z] HPL[{2},zb] Zeta[5]+2 HPL[{1},zb] HPL[{1,0},z] Zeta[5]+2 HPL[{1},z] HPL[{1,0},zb] Zeta[5]+2 HPL[{1,2},zb] Zeta[5]+8 HPL[{2,1},zb] Zeta[5]-8 HPL[{1},zb] Zeta[7],L[1,0,1,1,1,1,1,1]->HPL[{1,2,1},z] HPL[{1,1,1,1},zb]+HPL[{1,1,1},zb] HPL[{1,2,1,1},z]+HPL[{1,2},z] HPL[{1,1,1,1,1},zb]+HPL[{1,1},zb] HPL[{1,2,1,1,1},z]+HPL[{1,0},z] HPL[{1,1,1,1,1,1},zb]+HPL[{1},zb] HPL[{1,2,1,1,1,1},z]+HPL[{1},z] HPL[{1,1,1,1,1,1,0},zb]+HPL[{1,1,1,1,1,1,2},zb]+HPL[{1,2,1,1,1,1,1},z]-2 HPL[{1},z] HPL[{1,1,1,1},zb] Zeta[3]+4 HPL[{1,1,1,1,1},zb] Zeta[3]-2 HPL[{1},z] HPL[{1,1},zb] Zeta[5]+8 HPL[{1,1,1},zb] Zeta[5]+14 HPL[{1},zb] Zeta[7],L[1,1,0,0,0,0,0,0]->HPL[{1},z] HPL[{7},zb]+HPL[{7,1},zb]+HPL[{0,0,0,0},zb] HPL[{1,1,0,0},z]+HPL[{1,1,0},z] HPL[{0,0,0,0,0},zb]+HPL[{0,0,0},zb] HPL[{1,1,0,0,0},z]+HPL[{1,1},z] HPL[{0,0,0,0,0,0},zb]+HPL[{0,0},zb] HPL[{1,1,0,0,0,0},z]+HPL[{0},zb] HPL[{1,1,0,0,0,0,0},z]+HPL[{1,1,0,0,0,0,0,0},z]+2 HPL[{5},zb] Zeta[3]+2 HPL[{3},zb] Zeta[5]+2 HPL[{1},zb] Zeta[7],L[1,1,0,0,0,0,0,1]->HPL[{1},z] HPL[{1,6},zb]+HPL[{1,1,6},z]+HPL[{1,6,1},zb]+HPL[{1,0,0,0},zb] HPL[{1,1,0,0},z]+HPL[{1,1,0},z] HPL[{1,0,0,0,0},zb]+HPL[{1,0,0},zb] HPL[{1,1,0,0,0},z]+HPL[{1,1},z] HPL[{1,0,0,0,0,0},zb]+HPL[{1,0},zb] HPL[{1,1,0,0,0,0},z]+HPL[{1},zb] HPL[{1,1,0,0,0,0,0},z]+2 HPL[{1,4},zb] Zeta[3]+2 HPL[{1,2},zb] Zeta[5]-14 HPL[{1},zb] Zeta[7],L[1,1,0,0,0,0,1,0]->HPL[{1},z] HPL[{2,5},zb]+HPL[{0},zb] HPL[{1,1,5},z]+HPL[{2,5,1},zb]+HPL[{2,0,0},zb] HPL[{1,1,0,0},z]+HPL[{1,1,5,0},z]+HPL[{1,1,0},z] HPL[{2,0,0,0},zb]+HPL[{2,0},zb] HPL[{1,1,0,0,0},z]+HPL[{1,1},z] HPL[{2,0,0,0,0},zb]+HPL[{2},zb] HPL[{1,1,0,0,0,0},z]+2 HPL[{2,3},zb] Zeta[3]+2 HPL[{2,1},zb] Zeta[5]+20 HPL[{1},zb] Zeta[7],L[1,1,0,0,0,0,1,1]->HPL[{1},zb] HPL[{1,1,5},z]+HPL[{1},z] HPL[{1,1,5},zb]+HPL[{1,1,0,0},z] HPL[{1,1,0,0},zb]+HPL[{1,1,5,1},z]+HPL[{1,1,5,1},zb]+HPL[{1,1,0},zb] HPL[{1,1,0,0,0},z]+HPL[{1,1,0},z] HPL[{1,1,0,0,0},zb]+HPL[{1,1},zb] HPL[{1,1,0,0,0,0},z]+HPL[{1,1},z] HPL[{1,1,0,0,0,0},zb]-2 HPL[{1},z] HPL[{1,3},zb] Zeta[3]-2 HPL[{1,1},z] HPL[{1,0,0},zb] Zeta[3]-2 HPL[{1,0},zb] HPL[{1,1,0},z] Zeta[3]+2 HPL[{1,1,3},zb] Zeta[3]-2 HPL[{1,3,1},zb] Zeta[3]-2 HPL[{1},zb] HPL[{1,1,0,0},z] Zeta[3]-4 HPL[{1,1},zb] Zeta[3]^2-2 HPL[{1},zb] HPL[{1,1},z] Zeta[5]-2 HPL[{1},z] HPL[{1,1},zb] Zeta[5],L[1,1,0,0,0,1,0,0]->HPL[{1},z] HPL[{3,4},zb]+HPL[{0,0},zb] HPL[{1,1,4},z]+HPL[{1,1,0},z] HPL[{3,0,0},zb]+HPL[{3,4,1},zb]+HPL[{3,0},zb] HPL[{1,1,0,0},z]+HPL[{0},zb] HPL[{1,1,4,0},z]+HPL[{1,1},z] HPL[{3,0,0,0},zb]+HPL[{3},zb] HPL[{1,1,0,0,0},z]+HPL[{1,1,4,0,0},z]+2 HPL[{3,2},zb] Zeta[3]-4 HPL[{2},zb] Zeta[3]^2-8 HPL[{1},z] HPL[{2},zb] Zeta[5]-10 HPL[{3},zb] Zeta[5]-8 HPL[{2,1},zb] Zeta[5]-36 HPL[{1},zb] Zeta[7],L[1,1,0,0,0,1,0,1]->HPL[{1,0},zb] HPL[{1,1,4},z]+HPL[{1},z] HPL[{1,2,4},zb]+HPL[{1,2,0},zb] HPL[{1,1,0,0},z]+HPL[{1},zb] HPL[{1,1,4,0},z]+HPL[{1,1,4,2},z]+HPL[{1,1,0},z] HPL[{1,2,0,0},zb]+HPL[{1,2,4,1},zb]+HPL[{1,2},zb] HPL[{1,1,0,0,0},z]+HPL[{1,1},z] HPL[{1,2,0,0,0},zb]+4 HPL[{1},z] HPL[{1,3},zb] Zeta[3]+4 HPL[{1,1},z] HPL[{1,0,0},zb] Zeta[3]+4 HPL[{1,0},zb] HPL[{1,1,0},z] Zeta[3]+2 HPL[{1,2,2},zb] Zeta[3]+4 HPL[{1,3,1},zb] Zeta[3]+4 HPL[{1},zb] HPL[{1,1,0,0},z] Zeta[3]+4 HPL[{1,1},zb] Zeta[3]^2+8 HPL[{1},zb] HPL[{1,1},z] Zeta[5]-10 HPL[{1,2},zb] Zeta[5]+28 HPL[{1},zb] Zeta[7],L[1,1,0,0,0,1,1,0]->1/4 (4 HPL[{2},zb] HPL[{1,1,4},z]+4 HPL[{1},z] HPL[{2,1,4},zb]+4 HPL[{2,1,0},zb] HPL[{1,1,0,0},z]+4 HPL[{0},zb] HPL[{1,1,4,1},z]+4 HPL[{1,1,0},z] HPL[{2,1,0,0},zb]+4 HPL[{2,1,4,1},zb]+4 HPL[{2,1},zb] HPL[{1,1,0,0,0},z]+4 HPL[{1,1,4,1,0},z]+4 HPL[{1,1},z] HPL[{2,1,0,0,0},zb]-8 HPL[{1,1},z] HPL[{2,0},zb] Zeta[3]-8 HPL[{1},z] HPL[{2,2},zb] Zeta[3]-8 HPL[{2},zb] HPL[{1,1,0},z] Zeta[3]+8 HPL[{2,1,2},zb] Zeta[3]-8 HPL[{2,2,1},zb] Zeta[3]+16 HPL[{1},z] HPL[{1},zb] Zeta[3]^2+48 HPL[{2},zb] Zeta[3]^2+16 HPL[{1,1},zb] Zeta[3]^2+40 HPL[{1},z] HPL[{2},zb] Zeta[5]+61 HPL[{1},zb] Zeta[7]),L[1,1,0,0,0,1,1,1]->1/8 (8 HPL[{1,1},zb] HPL[{1,1,4},z]+8 HPL[{1,1,0,0},z] HPL[{1,1,1,0},zb]+8 HPL[{1},z] HPL[{1,1,1,4},zb]+8 HPL[{1},zb] HPL[{1,1,4,1},z]+8 HPL[{1,1,1},zb] HPL[{1,1,0,0,0},z]+8 HPL[{1,1,0},z] HPL[{1,1,1,0,0},zb]+8 HPL[{1,1,1,4,1},zb]+8 HPL[{1,1,4,1,1},z]+8 HPL[{1,1},z] HPL[{1,1,1,0,0,0},zb]-16 HPL[{1},z] HPL[{1,3},zb] Zeta[3]-16 HPL[{1,1},z] HPL[{1,0,0},zb] Zeta[3]-16 HPL[{1,0},zb] HPL[{1,1,0},z] Zeta[3]-16 HPL[{1,1},zb] HPL[{1,1,0},z] Zeta[3]-16 HPL[{1,1},z] HPL[{1,1,0},zb] Zeta[3]-16 HPL[{1},z] HPL[{1,1,2},zb] Zeta[3]-16 HPL[{1,3,1},zb] Zeta[3]-16 HPL[{1},zb] HPL[{1,1,0,0},z] Zeta[3]+16 HPL[{1,1,1,2},zb] Zeta[3]-16 HPL[{1,1,2,1},zb] Zeta[3]-48 HPL[{1},z] HPL[{1},zb] Zeta[3]^2+16 HPL[{1,1},zb] Zeta[3]^2-32 HPL[{1},zb] HPL[{1,1},z] Zeta[5]+48 HPL[{1},z] HPL[{1,1},zb] Zeta[5]-32 HPL[{1,1,1},zb] Zeta[5]-231 HPL[{1},zb] Zeta[7]),L[1,1,0,0,1,0,0,0]->HPL[{1},z] HPL[{4,3},zb]+HPL[{4,0},zb] HPL[{1,1,0},z]+HPL[{0,0,0},zb] HPL[{1,1,3},z]+HPL[{1,1},z] HPL[{4,0,0},zb]+HPL[{4,3,1},zb]+HPL[{4},zb] HPL[{1,1,0,0},z]+HPL[{0,0},zb] HPL[{1,1,3,0},z]+HPL[{0},zb] HPL[{1,1,3,0,0},z]+HPL[{1,1,3,0,0,0},z]+2 HPL[{4,1},zb] Zeta[3]+2 HPL[{2},zb] Zeta[3]^2+12 HPL[{1},z] HPL[{2},zb] Zeta[5]+9 HPL[{3},zb] Zeta[5]+12 HPL[{2,1},zb] Zeta[5]+34 HPL[{1},zb] Zeta[7],L[1,1,0,0,1,0,0,1]->HPL[{1,0,0},zb] HPL[{1,1,3},z]+HPL[{1,1,0},z] HPL[{1,3,0},zb]+HPL[{1},z] HPL[{1,3,3},zb]+HPL[{1,3},zb] HPL[{1,1,0,0},z]+HPL[{1,0},zb] HPL[{1,1,3,0},z]+HPL[{1,1,3,3},z]+HPL[{1,1},z] HPL[{1,3,0,0},zb]+HPL[{1,3,3,1},zb]+HPL[{1},zb] HPL[{1,1,3,0,0},z]+2 HPL[{1,3,1},zb] Zeta[3]+2 HPL[{1,1},zb] Zeta[3]^2-12 HPL[{1},zb] HPL[{1,1},z] Zeta[5]+9 HPL[{1,2},zb] Zeta[5]-28 HPL[{1},zb] Zeta[7],L[1,1,0,0,1,0,1,0]->1/8 (8 HPL[{2,0},zb] HPL[{1,1,3},z]+8 HPL[{1,1,0},z] HPL[{2,2,0},zb]+8 HPL[{1},z] HPL[{2,2,3},zb]+8 HPL[{2,2},zb] HPL[{1,1,0,0},z]+8 HPL[{2},zb] HPL[{1,1,3,0},z]+8 HPL[{0},zb] HPL[{1,1,3,2},z]+8 HPL[{1,1},z] HPL[{2,2,0,0},zb]+8 HPL[{2,2,3,1},zb]+8 HPL[{1,1,3,2,0},z]-32 HPL[{1},z] HPL[{1,3},zb] Zeta[3]+32 HPL[{1,1},z] HPL[{2,0},zb] Zeta[3]+32 HPL[{1},z] HPL[{2,2},zb] Zeta[3]-32 HPL[{1,1},z] HPL[{1,0,0},zb] Zeta[3]+32 HPL[{2},zb] HPL[{1,1,0},z] Zeta[3]-32 HPL[{1,0},zb] HPL[{1,1,0},z] Zeta[3]-32 HPL[{1,3,1},zb] Zeta[3]+48 HPL[{2,2,1},zb] Zeta[3]-32 HPL[{1},zb] HPL[{1,1,0,0},z] Zeta[3]-64 HPL[{1},z] HPL[{1},zb] Zeta[3]^2-144 HPL[{2},zb] Zeta[3]^2-128 HPL[{1,1},zb] Zeta[3]^2-160 HPL[{1},z] HPL[{2},zb] Zeta[5]-88 HPL[{2,1},zb] Zeta[5]-291 HPL[{1},zb] Zeta[7]),L[1,1,0,0,1,0,1,1]->1/8 (8 HPL[{1,1,0},zb] HPL[{1,1,3},z]+8 HPL[{1,1,2},zb] HPL[{1,1,0,0},z]+8 HPL[{1,1,0},z] HPL[{1,1,2,0},zb]+8 HPL[{1},z] HPL[{1,1,2,3},zb]+8 HPL[{1,1},zb] HPL[{1,1,3,0},z]+8 HPL[{1},zb] HPL[{1,1,3,2},z]+8 HPL[{1,1},z] HPL[{1,1,2,0,0},zb]+8 HPL[{1,1,2,3,1},zb]+8 HPL[{1,1,3,2,1},z]+48 HPL[{1},z] HPL[{1,3},zb] Zeta[3]+48 HPL[{1,1},z] HPL[{1,0,0},zb] Zeta[3]+48 HPL[{1,0},zb] HPL[{1,1,0},z] Zeta[3]+32 HPL[{1,1},zb] HPL[{1,1,0},z] Zeta[3]+32 HPL[{1,1},z] HPL[{1,1,0},zb] Zeta[3]+32 HPL[{1},z] HPL[{1,1,2},zb] Zeta[3]+48 HPL[{1,3,1},zb] Zeta[3]+48 HPL[{1},zb] HPL[{1,1,0,0},z] Zeta[3]+48 HPL[{1,1,2,1},zb] Zeta[3]+96 HPL[{1},z] HPL[{1},zb] Zeta[3]^2+48 HPL[{1,1},zb] Zeta[3]^2+88 HPL[{1},zb] HPL[{1,1},z] Zeta[5]-72 HPL[{1},z] HPL[{1,1},zb] Zeta[5]+441 HPL[{1},zb] Zeta[7]),L[1,1,0,0,1,1,0,0]->1/2 (2 HPL[{3},zb] HPL[{1,1,3},z]+2 HPL[{1,1,0},z] HPL[{3,1,0},zb]+2 HPL[{1},z] HPL[{3,1,3},zb]+2 HPL[{3,1},zb] HPL[{1,1,0,0},z]+2 HPL[{0,0},zb] HPL[{1,1,3,1},z]+2 HPL[{1,1},z] HPL[{3,1,0,0},zb]+2 HPL[{3,1,3,1},zb]+2 HPL[{0},zb] HPL[{1,1,3,1,0},z]+2 HPL[{1,1,3,1,0,0},z]-4 HPL[{3},zb] HPL[{1,1},z] Zeta[3]+4 HPL[{1},z] HPL[{1,3},zb] Zeta[3]-4 HPL[{1},z] HPL[{3,1},zb] Zeta[3]+4 HPL[{1,1},z] HPL[{1,0,0},zb] Zeta[3]+4 HPL[{1,0},zb] HPL[{1,1,0},z] Zeta[3]+4 HPL[{1,3,1},zb] Zeta[3]+4 HPL[{1},zb] HPL[{1,1,0,0},z] Zeta[3]-4 HPL[{1},z] HPL[{1},zb] Zeta[3]^2+4 HPL[{1,1},zb] Zeta[3]^2-2 HPL[{1},z] HPL[{2},zb] Zeta[5]-2 HPL[{2,1},zb] Zeta[5]-HPL[{1},zb] Zeta[7]),L[1,1,0,0,1,1,0,1]->1/8 (8 HPL[{1,2},zb] HPL[{1,1,3},z]+8 HPL[{1,2,1},zb] HPL[{1,1,0,0},z]+8 HPL[{1,0},zb] HPL[{1,1,3,1},z]+8 HPL[{1,1,0},z] HPL[{1,2,1,0},zb]+8 HPL[{1},z] HPL[{1,2,1,3},zb]+8 HPL[{1},zb] HPL[{1,1,3,1,0},z]+8 HPL[{1,1,3,1,2},z]+8 HPL[{1,1},z] HPL[{1,2,1,0,0},zb]+8 HPL[{1,2,1,3,1},zb]-16 HPL[{1,1},z] HPL[{1,2},zb] Zeta[3]-48 HPL[{1},z] HPL[{1,3},zb] Zeta[3]-48 HPL[{1,1},z] HPL[{1,0,0},zb] Zeta[3]-48 HPL[{1,0},zb] HPL[{1,1,0},z] Zeta[3]-16 HPL[{1},z] HPL[{1,2,1},zb] Zeta[3]-48 HPL[{1,3,1},zb] Zeta[3]-48 HPL[{1},zb] HPL[{1,1,0,0},z] Zeta[3]+48 HPL[{1},z] HPL[{1},zb] Zeta[3]^2-48 HPL[{1,1},zb] Zeta[3]^2+8 HPL[{1},zb] HPL[{1,1},z] Zeta[5]-63 HPL[{1},zb] Zeta[7]),L[1,1,0,0,1,1,1,0]->1/4 (4 HPL[{2,1},zb] HPL[{1,1,3},z]+4 HPL[{2,1,1},zb] HPL[{1,1,0,0},z]+4 HPL[{2},zb] HPL[{1,1,3,1},z]+4 HPL[{1,1,0},z] HPL[{2,1,1,0},zb]+4 HPL[{1},z] HPL[{2,1,1,3},zb]+4 HPL[{0},zb] HPL[{1,1,3,1,1},z]+4 HPL[{1,1},z] HPL[{2,1,1,0,0},zb]+4 HPL[{2,1,1,3,1},zb]+4 HPL[{1,1,3,1,1,0},z]+8 HPL[{1},z] HPL[{1,3},zb] Zeta[3]-8 HPL[{1,1},z] HPL[{2,0},zb] Zeta[3]-8 HPL[{1,1},z] HPL[{2,1},zb] Zeta[3]-8 HPL[{1},z] HPL[{2,2},zb] Zeta[3]+8 HPL[{1,1},z] HPL[{1,0,0},zb] Zeta[3]-8 HPL[{2},zb] HPL[{1,1,0},z] Zeta[3]+8 HPL[{1,0},zb] HPL[{1,1,0},z] Zeta[3]+8 HPL[{1,3,1},zb] Zeta[3]-8 HPL[{1},z] HPL[{2,1,1},zb] Zeta[3]-8 HPL[{2,2,1},zb] Zeta[3]+8 HPL[{1},zb] HPL[{1,1,0,0},z] Zeta[3]+8 HPL[{1},z] HPL[{1},zb] Zeta[3]^2+24 HPL[{2},zb] Zeta[3]^2+24 HPL[{1,1},zb] Zeta[3]^2+20 HPL[{1},z] HPL[{2},zb] Zeta[5]+20 HPL[{2,1},zb] Zeta[5]+61 HPL[{1},zb] Zeta[7]),L[1,1,0,0,1,1,1,1]->HPL[{1,1,1},zb] HPL[{1,1,3},z]+HPL[{1,1,0,0},z] HPL[{1,1,1,1},zb]+HPL[{1,1},zb] HPL[{1,1,3,1},z]+HPL[{1,1,0},z] HPL[{1,1,1,1,0},zb]+HPL[{1},z] HPL[{1,1,1,1,3},zb]+HPL[{1},zb] HPL[{1,1,3,1,1},z]+HPL[{1,1},z] HPL[{1,1,1,1,0,0},zb]+HPL[{1,1,1,1,3,1},zb]+HPL[{1,1,3,1,1,1},z]-2 HPL[{1,1},zb] HPL[{1,1,0},z] Zeta[3]-2 HPL[{1,1},z] HPL[{1,1,0},zb] Zeta[3]-2 HPL[{1,1},z] HPL[{1,1,1},zb] Zeta[3]-2 HPL[{1},z] HPL[{1,1,2},zb] Zeta[3]-2 HPL[{1},z] HPL[{1,1,1,1},zb] Zeta[3]-2 HPL[{1,1,2,1},zb] Zeta[3]-6 HPL[{1},z] HPL[{1},zb] Zeta[3]^2-4 HPL[{1},zb] HPL[{1,1},z] Zeta[5]+HPL[{1},z] HPL[{1,1},zb] Zeta[5]+HPL[{1,1,1},zb] Zeta[5]-14 HPL[{1},zb] Zeta[7],L[1,1,0,1,0,0,0,0]->HPL[{1,1},z] HPL[{5,0},zb]+HPL[{1},z] HPL[{5,2},zb]+HPL[{5},zb] HPL[{1,1,0},z]+HPL[{5,2,1},zb]+HPL[{1,1,2},z] HPL[{0,0,0,0},zb]+HPL[{0,0,0},zb] HPL[{1,1,2,0},z]+HPL[{0,0},zb] HPL[{1,1,2,0,0},z]+HPL[{0},zb] HPL[{1,1,2,0,0,0},z]+HPL[{1,1,2,0,0,0,0},z]-4 HPL[{1},z] HPL[{4},zb] Zeta[3]-6 HPL[{5},zb] Zeta[3]-4 HPL[{4,1},zb] Zeta[3]-4 HPL[{2},zb] Zeta[3]^2-8 HPL[{1},z] HPL[{2},zb] Zeta[5]-11 HPL[{3},zb] Zeta[5]-8 HPL[{2,1},zb] Zeta[5]-22 HPL[{1},zb] Zeta[7],L[1,1,0,1,0,0,0,1]->HPL[{1,4},zb] HPL[{1,1,0},z]+HPL[{1,1},z] HPL[{1,4,0},zb]+HPL[{1},z] HPL[{1,4,2},zb]+HPL[{1,1,2},z] HPL[{1,0,0,0},zb]+HPL[{1,0,0},zb] HPL[{1,1,2,0},z]+HPL[{1,1,2,4},z]+HPL[{1,4,2,1},zb]+HPL[{1,0},zb] HPL[{1,1,2,0,0},z]+HPL[{1},zb] HPL[{1,1,2,0,0,0},z]-4 HPL[{1},z] HPL[{1,3},zb] Zeta[3]-6 HPL[{1,4},zb] Zeta[3]-4 HPL[{1,3,1},zb] Zeta[3]-4 HPL[{1,1},zb] Zeta[3]^2+8 HPL[{1},zb] HPL[{1,1},z] Zeta[5]-11 HPL[{1,2},zb] Zeta[5]+42 HPL[{1},zb] Zeta[7],L[1,1,0,1,0,0,1,0]->1/4 (4 HPL[{2,3},zb] HPL[{1,1,0},z]+4 HPL[{1,1,2},z] HPL[{2,0,0},zb]+4 HPL[{1,1},z] HPL[{2,3,0},zb]+4 HPL[{1},z] HPL[{2,3,2},zb]+4 HPL[{2,0},zb] HPL[{1,1,2,0},z]+4 HPL[{0},zb] HPL[{1,1,2,3},z]+4 HPL[{2,3,2,1},zb]+4 HPL[{2},zb] HPL[{1,1,2,0,0},z]+4 HPL[{1,1,2,3,0},z]-16 HPL[{1},z] HPL[{2,2},zb] Zeta[3]-24 HPL[{2,3},zb] Zeta[3]-16 HPL[{2,2,1},zb] Zeta[3]+32 HPL[{1},z] HPL[{1},zb] Zeta[3]^2+48 HPL[{2},zb] Zeta[3]^2+32 HPL[{1,1},zb] Zeta[3]^2+80 HPL[{1},z] HPL[{2},zb] Zeta[5]+36 HPL[{2,1},zb] Zeta[5]+75 HPL[{1},zb] Zeta[7]),L[1,1,0,1,0,0,1,1]->1/8 (8 HPL[{1,1,0},z] HPL[{1,1,3},zb]+8 HPL[{1,1,2},z] HPL[{1,1,0,0},zb]+8 HPL[{1,1,0},zb] HPL[{1,1,2,0},z]+8 HPL[{1},zb] HPL[{1,1,2,3},z]+8 HPL[{1,1},z] HPL[{1,1,3,0},zb]+8 HPL[{1},z] HPL[{1,1,3,2},zb]+8 HPL[{1,1},zb] HPL[{1,1,2,0,0},z]+8 HPL[{1,1,2,3,1},z]+8 HPL[{1,1,3,2,1},zb]-16 HPL[{1,1},zb] HPL[{1,1,0},z] Zeta[3]-16 HPL[{1,1},z] HPL[{1,1,0},zb] Zeta[3]-16 HPL[{1},zb] HPL[{1,1,2},z] Zeta[3]-48 HPL[{1},z] HPL[{1,1,2},zb] Zeta[3]-48 HPL[{1,1,3},zb] Zeta[3]-48 HPL[{1,1,2,1},zb] Zeta[3]-144 HPL[{1},z] HPL[{1},zb] Zeta[3]^2+48 HPL[{1,1},zb] Zeta[3]^2-72 HPL[{1},zb] HPL[{1,1},z] Zeta[5]+88 HPL[{1},z] HPL[{1,1},zb] Zeta[5]-441 HPL[{1},zb] Zeta[7]),L[1,1,0,1,0,1,0,0]->1/8 (8 HPL[{3,2},zb] HPL[{1,1,0},z]+8 HPL[{3,0},zb] HPL[{1,1,2},z]+8 HPL[{1,1},z] HPL[{3,2,0},zb]+8 HPL[{1},z] HPL[{3,2,2},zb]+8 HPL[{3},zb] HPL[{1,1,2,0},z]+8 HPL[{0,0},zb] HPL[{1,1,2,2},z]+8 HPL[{3,2,2,1},zb]+8 HPL[{0},zb] HPL[{1,1,2,2,0},z]+8 HPL[{1,1,2,2,0,0},z]+32 HPL[{3},zb] HPL[{1,1},z] Zeta[3]-32 HPL[{1,1},z] HPL[{2,0},zb] Zeta[3]-32 HPL[{1},z] HPL[{2,2},zb] Zeta[3]-48 HPL[{3,2},zb] Zeta[3]-32 HPL[{2},zb] HPL[{1,1,0},z] Zeta[3]-32 HPL[{2,2,1},zb] Zeta[3]+64 HPL[{1},z] HPL[{1},zb] Zeta[3]^2+192 HPL[{2},zb] Zeta[3]^2+64 HPL[{1,1},zb] Zeta[3]^2+32 HPL[{1},z] HPL[{2},zb] Zeta[5]+120 HPL[{3},zb] Zeta[5]+32 HPL[{2,1},zb] Zeta[5]+157 HPL[{1},zb] Zeta[7]),L[1,1,0,1,0,1,0,1]->1/8 (8 HPL[{1,1,2},z] HPL[{1,2,0},zb]+8 HPL[{1,1,0},z] HPL[{1,2,2},zb]+8 HPL[{1,2},zb] HPL[{1,1,2,0},z]+8 HPL[{1,0},zb] HPL[{1,1,2,2},z]+8 HPL[{1,1},z] HPL[{1,2,2,0},zb]+8 HPL[{1},z] HPL[{1,2,2,2},zb]+8 HPL[{1},zb] HPL[{1,1,2,2,0},z]+8 HPL[{1,1,2,2,2},z]+8 HPL[{1,2,2,2,1},zb]+32 HPL[{1,1},z] HPL[{1,2},zb] Zeta[3]+32 HPL[{1},zb] HPL[{1,1,2},z] Zeta[3]-48 HPL[{1,2,2},zb] Zeta[3]-32 HPL[{1},zb] HPL[{1,1},z] Zeta[5]+120 HPL[{1,2},zb] Zeta[5]-189 HPL[{1},zb] Zeta[7]),L[1,1,0,1,0,1,1,0]->1/8 (8 HPL[{1,1,2},z] HPL[{2,1,0},zb]+8 HPL[{1,1,0},z] HPL[{2,1,2},zb]+8 HPL[{2,1},zb] HPL[{1,1,2,0},z]+8 HPL[{2},zb] HPL[{1,1,2,2},z]+8 HPL[{1,1},z] HPL[{2,1,2,0},zb]+8 HPL[{1},z] HPL[{2,1,2,2},zb]+8 HPL[{0},zb] HPL[{1,1,2,2,1},z]+8 HPL[{2,1,2,2,1},zb]+8 HPL[{1,1,2,2,1,0},z]+48 HPL[{1,1},z] HPL[{2,0},zb] Zeta[3]+32 HPL[{1,1},z] HPL[{2,1},zb] Zeta[3]+48 HPL[{1},z] HPL[{2,2},zb] Zeta[3]+48 HPL[{2},zb] HPL[{1,1,0},z] Zeta[3]-48 HPL[{2,1,2},zb] Zeta[3]+48 HPL[{2,2,1},zb] Zeta[3]-96 HPL[{1},z] HPL[{1},zb] Zeta[3]^2-288 HPL[{2},zb] Zeta[3]^2-96 HPL[{1,1},zb] Zeta[3]^2-120 HPL[{1},z] HPL[{2},zb] Zeta[5]-291 HPL[{1},zb] Zeta[7]),L[1,1,0,1,0,1,1,1]->HPL[{1,1,2},z] HPL[{1,1,1,0},zb]+HPL[{1,1,0},z] HPL[{1,1,1,2},zb]+HPL[{1,1,1},zb] HPL[{1,1,2,0},z]+HPL[{1,1},zb] HPL[{1,1,2,2},z]+HPL[{1,1},z] HPL[{1,1,1,2,0},zb]+HPL[{1},z] HPL[{1,1,1,2,2},zb]+HPL[{1},zb] HPL[{1,1,2,2,1},z]+HPL[{1,1,1,2,2,1},zb]+HPL[{1,1,2,2,1,1},z]+4 HPL[{1,1},zb] HPL[{1,1,0},z] Zeta[3]+4 HPL[{1,1},z] HPL[{1,1,0},zb] Zeta[3]+4 HPL[{1,1},z] HPL[{1,1,1},zb] Zeta[3]-2 HPL[{1},zb] HPL[{1,1,2},z] Zeta[3]+4 HPL[{1},z] HPL[{1,1,2},zb] Zeta[3]-6 HPL[{1,1,1,2},zb] Zeta[3]+4 HPL[{1,1,2,1},zb] Zeta[3]+12 HPL[{1},z] HPL[{1},zb] Zeta[3]^2-12 HPL[{1,1},zb] Zeta[3]^2+11 HPL[{1},zb] HPL[{1,1},z] Zeta[5]-4 HPL[{1},z] HPL[{1,1},zb] Zeta[5]+11 HPL[{1,1,1},zb] Zeta[5]+56 HPL[{1},zb] Zeta[7],L[1,1,0,1,1,0,0,0]->1/4 (4 HPL[{4,1},zb] HPL[{1,1,0},z]+4 HPL[{4},zb] HPL[{1,1,2},z]+4 HPL[{1,1},z] HPL[{4,1,0},zb]+4 HPL[{1},z] HPL[{4,1,2},zb]+4 HPL[{0,0,0},zb] HPL[{1,1,2,1},z]+4 HPL[{4,1,2,1},zb]+4 HPL[{0,0},zb] HPL[{1,1,2,1,0},z]+4 HPL[{0},zb] HPL[{1,1,2,1,0,0},z]+4 HPL[{1,1,2,1,0,0,0},z]+24 HPL[{1},z] HPL[{4},zb] Zeta[3]+8 HPL[{1,1},z] HPL[{2,0},zb] Zeta[3]+8 HPL[{1},z] HPL[{2,2},zb] Zeta[3]+8 HPL[{2},zb] HPL[{1,1,0},z] Zeta[3]+8 HPL[{2,2,1},zb] Zeta[3]-16 HPL[{1},z] HPL[{1},zb] Zeta[3]^2-24 HPL[{2},zb] Zeta[3]^2-16 HPL[{1,1},zb] Zeta[3]^2-4 HPL[{1},z] HPL[{2},zb] Zeta[5]+36 HPL[{3},zb] Zeta[5]-4 HPL[{2,1},zb] Zeta[5]+5 HPL[{1},zb] Zeta[7]),L[1,1,0,1,1,0,0,1]->1/8 (8 HPL[{1,3},zb] HPL[{1,1,2},z]+8 HPL[{1,1,0},z] HPL[{1,3,1},zb]+8 HPL[{1,0,0},zb] HPL[{1,1,2,1},z]+8 HPL[{1,1},z] HPL[{1,3,1,0},zb]+8 HPL[{1},z] HPL[{1,3,1,2},zb]+8 HPL[{1,0},zb] HPL[{1,1,2,1,0},z]+8 HPL[{1,1,2,1,3},z]+8 HPL[{1,3,1,2,1},zb]+8 HPL[{1},zb] HPL[{1,1,2,1,0,0},z]+48 HPL[{1},z] HPL[{1,3},zb] Zeta[3]+16 HPL[{1,1},zb] HPL[{1,1,0},z] Zeta[3]+16 HPL[{1,1},z] HPL[{1,1,0},zb] Zeta[3]+16 HPL[{1},z] HPL[{1,1,2},zb] Zeta[3]+16 HPL[{1,1,2,1},zb] Zeta[3]+48 HPL[{1},z] HPL[{1},zb] Zeta[3]^2+8 HPL[{1},zb] HPL[{1,1},z] Zeta[5]+72 HPL[{1,2},zb] Zeta[5]-189 HPL[{1},zb] Zeta[7]),L[1,1,0,1,1,0,1,0]->1/4 (4 HPL[{2,2},zb] HPL[{1,1,2},z]+4 HPL[{1,1,0},z] HPL[{2,2,1},zb]+4 HPL[{2,0},zb] HPL[{1,1,2,1},z]+4 HPL[{1,1},z] HPL[{2,2,1,0},zb]+4 HPL[{1},z] HPL[{2,2,1,2},zb]+4 HPL[{2},zb] HPL[{1,1,2,1,0},z]+4 HPL[{0},zb] HPL[{1,1,2,1,2},z]+4 HPL[{2,2,1,2,1},zb]+4 HPL[{1,1,2,1,2,0},z]-24 HPL[{1,1},z] HPL[{2,0},zb] Zeta[3]-24 HPL[{2},zb] HPL[{1,1,0},z] Zeta[3]-16 HPL[{1,1},zb] HPL[{1,1,0},z] Zeta[3]-16 HPL[{1,1},z] HPL[{1,1,0},zb] Zeta[3]-16 HPL[{1},zb] HPL[{1,1,2},z] Zeta[3]-16 HPL[{1},z] HPL[{1,1,2},zb] Zeta[3]-24 HPL[{2,2,1},zb] Zeta[3]-16 HPL[{1,1,2,1},zb] Zeta[3]-48 HPL[{1},z] HPL[{1},zb] Zeta[3]^2+72 HPL[{2},zb] Zeta[3]^2+48 HPL[{1,1},zb] Zeta[3]^2+36 HPL[{2,1},zb] Zeta[5]+75 HPL[{1},zb] Zeta[7]),L[1,1,0,1,1,0,1,1]->HPL[{1,1,2},z] HPL[{1,1,2},zb]+HPL[{1,1,0},zb] HPL[{1,1,2,1},z]+HPL[{1,1,0},z] HPL[{1,1,2,1},zb]+HPL[{1,1},zb] HPL[{1,1,2,1,0},z]+HPL[{1,1},z] HPL[{1,1,2,1,0},zb]+HPL[{1},zb] HPL[{1,1,2,1,2},z]+HPL[{1},z] HPL[{1,1,2,1,2},zb]+HPL[{1,1,2,1,2,1},z]+HPL[{1,1,2,1,2,1},zb]+6 HPL[{1},zb] HPL[{1,1,2},z] Zeta[3]+6 HPL[{1},z] HPL[{1,1,2},zb] Zeta[3]+18 HPL[{1},z] HPL[{1},zb] Zeta[3]^2-9 HPL[{1},zb] HPL[{1,1},z] Zeta[5]-9 HPL[{1},z] HPL[{1,1},zb] Zeta[5],L[1,1,0,1,1,1,0,0]->1/8 (8 HPL[{3,1},zb] HPL[{1,1,2},z]+8 HPL[{1,1,0},z] HPL[{3,1,1},zb]+8 HPL[{3},zb] HPL[{1,1,2,1},z]+8 HPL[{1,1},z] HPL[{3,1,1,0},zb]+8 HPL[{1},z] HPL[{3,1,1,2},zb]+8 HPL[{0,0},zb] HPL[{1,1,2,1,1},z]+8 HPL[{3,1,1,2,1},zb]+8 HPL[{0},zb] HPL[{1,1,2,1,1,0},z]+8 HPL[{1,1,2,1,1,0,0},z]-16 HPL[{3},zb] HPL[{1,1},z] Zeta[3]+16 HPL[{1,1},z] HPL[{2,0},zb] Zeta[3]+16 HPL[{1},z] HPL[{2,2},zb] Zeta[3]+32 HPL[{1},z] HPL[{3,1},zb] Zeta[3]+16 HPL[{2},zb] HPL[{1,1,0},z] Zeta[3]+16 HPL[{1,1},zb] HPL[{1,1,0},z] Zeta[3]+16 HPL[{1,1},z] HPL[{1,1,0},zb] Zeta[3]+16 HPL[{1},zb] HPL[{1,1,2},z] Zeta[3]+16 HPL[{1},z] HPL[{1,1,2},zb] Zeta[3]+16 HPL[{2,2,1},zb] Zeta[3]-16 HPL[{3,1,1},zb] Zeta[3]+16 HPL[{1,1,2,1},zb] Zeta[3]+48 HPL[{1},z] HPL[{1},zb] Zeta[3]^2-64 HPL[{2},zb] Zeta[3]^2-48 HPL[{1,1},zb] Zeta[3]^2-48 HPL[{1},z] HPL[{2},zb] Zeta[5]-160 HPL[{3},zb] Zeta[5]-48 HPL[{2,1},zb] Zeta[5]-109 HPL[{1},zb] Zeta[7]),L[1,1,0,1,1,1,0,1]->HPL[{1,1,2},z] HPL[{1,2,1},zb]+HPL[{1,2},zb] HPL[{1,1,2,1},z]+HPL[{1,1,0},z] HPL[{1,2,1,1},zb]+HPL[{1,0},zb] HPL[{1,1,2,1,1},z]+HPL[{1,1},z] HPL[{1,2,1,1,0},zb]+HPL[{1},z] HPL[{1,2,1,1,2},zb]+HPL[{1},zb] HPL[{1,1,2,1,1,0},z]+HPL[{1,1,2,1,1,2},z]+HPL[{1,2,1,1,2,1},zb]-2 HPL[{1,1},z] HPL[{1,2},zb] Zeta[3]-4 HPL[{1,1},zb] HPL[{1,1,0},z] Zeta[3]-4 HPL[{1,1},z] HPL[{1,1,0},zb] Zeta[3]-6 HPL[{1},zb] HPL[{1,1,2},z] Zeta[3]-4 HPL[{1},z] HPL[{1,1,2},zb] Zeta[3]+4 HPL[{1},z] HPL[{1,2,1},zb] Zeta[3]-4 HPL[{1,1,2,1},zb] Zeta[3]-2 HPL[{1,2,1,1},zb] Zeta[3]-24 HPL[{1},z] HPL[{1},zb] Zeta[3]^2+4 HPL[{1,1},zb] Zeta[3]^2+6 HPL[{1},zb] HPL[{1,1},z] Zeta[5]-20 HPL[{1,2},zb] Zeta[5]+28 HPL[{1},zb] Zeta[7],L[1,1,0,1,1,1,1,0]->HPL[{1,1,2},z] HPL[{2,1,1},zb]+HPL[{2,1},zb] HPL[{1,1,2,1},z]+HPL[{1,1,0},z] HPL[{2,1,1,1},zb]+HPL[{2},zb] HPL[{1,1,2,1,1},z]+HPL[{1,1},z] HPL[{2,1,1,1,0},zb]+HPL[{1},z] HPL[{2,1,1,1,2},zb]+HPL[{0},zb] HPL[{1,1,2,1,1,1},z]+HPL[{2,1,1,1,2,1},zb]+HPL[{1,1,2,1,1,1,0},z]-2 HPL[{1,1},z] HPL[{2,1},zb] Zeta[3]+2 HPL[{1,1},zb] HPL[{1,1,0},z] Zeta[3]+2 HPL[{1,1},z] HPL[{1,1,0},zb] Zeta[3]+2 HPL[{1},zb] HPL[{1,1,2},z] Zeta[3]+2 HPL[{1},z] HPL[{1,1,2},zb] Zeta[3]+4 HPL[{1},z] HPL[{2,1,1},zb] Zeta[3]+2 HPL[{1,1,2,1},zb] Zeta[3]-2 HPL[{2,1,1,1},zb] Zeta[3]+10 HPL[{1},z] HPL[{1},zb] Zeta[3]^2-2 HPL[{1,1},zb] Zeta[3]^2+10 HPL[{1},z] HPL[{2},zb] Zeta[5]-10 HPL[{2,1},zb] Zeta[5]+20 HPL[{1},zb] Zeta[7],L[1,1,0,1,1,1,1,1]->HPL[{1,1,2},z] HPL[{1,1,1,1},zb]+HPL[{1,1,1},zb] HPL[{1,1,2,1},z]+HPL[{1,1,0},z] HPL[{1,1,1,1,1},zb]+HPL[{1,1},zb] HPL[{1,1,2,1,1},z]+HPL[{1,1},z] HPL[{1,1,1,1,1,0},zb]+HPL[{1},z] HPL[{1,1,1,1,1,2},zb]+HPL[{1},zb] HPL[{1,1,2,1,1,1},z]+HPL[{1,1,1,1,1,2,1},zb]+HPL[{1,1,2,1,1,1,1},z]-2 HPL[{1,1},z] HPL[{1,1,1},zb] Zeta[3]+4 HPL[{1},z] HPL[{1,1,1,1},zb] Zeta[3]-2 HPL[{1,1,1,1,1},zb] Zeta[3]-2 HPL[{1},zb] HPL[{1,1},z] Zeta[5]+8 HPL[{1},z] HPL[{1,1},zb] Zeta[5]-12 HPL[{1,1,1},zb] Zeta[5]-42 HPL[{1},zb] Zeta[7],L[1,1,1,0,0,0,0,0]->HPL[{6},zb] HPL[{1,1},z]+HPL[{1},z] HPL[{6,1},zb]+HPL[{6,1,1},zb]+HPL[{0,0,0,0},zb] HPL[{1,1,1,0},z]+HPL[{1,1,1},z] HPL[{0,0,0,0,0},zb]+HPL[{0,0,0},zb] HPL[{1,1,1,0,0},z]+HPL[{0,0},zb] HPL[{1,1,1,0,0,0},z]+HPL[{0},zb] HPL[{1,1,1,0,0,0,0},z]+HPL[{1,1,1,0,0,0,0,0},z]+2 HPL[{1},z] HPL[{4},zb] Zeta[3]+2 HPL[{5},zb] Zeta[3]+2 HPL[{4,1},zb] Zeta[3]+2 HPL[{2},zb] Zeta[3]^2+2 HPL[{1},z] HPL[{2},zb] Zeta[5]+4 HPL[{3},zb] Zeta[5]+2 HPL[{2,1},zb] Zeta[5]+6 HPL[{1},zb] Zeta[7],L[1,1,1,0,0,0,0,1]->HPL[{1,1},z] HPL[{1,5},zb]+HPL[{1},z] HPL[{1,5,1},zb]+HPL[{1,0,0,0},zb] HPL[{1,1,1,0},z]+HPL[{1,1,1,5},z]+HPL[{1,5,1,1},zb]+HPL[{1,1,1},z] HPL[{1,0,0,0,0},zb]+HPL[{1,0,0},zb] HPL[{1,1,1,0,0},z]+HPL[{1,0},zb] HPL[{1,1,1,0,0,0},z]+HPL[{1},zb] HPL[{1,1,1,0,0,0,0},z]+2 HPL[{1},z] HPL[{1,3},zb] Zeta[3]+2 HPL[{1,4},zb] Zeta[3]+2 HPL[{1,3,1},zb] Zeta[3]+2 HPL[{1,1},zb] Zeta[3]^2+2 HPL[{1},z] HPL[{1,1},zb] Zeta[5]+4 HPL[{1,2},zb] Zeta[5]+2 HPL[{1,1,1},zb] Zeta[5]-14 HPL[{1},zb] Zeta[7],L[1,1,1,0,0,0,1,0]->1/8 (8 HPL[{1,1},z] HPL[{2,4},zb]+8 HPL[{1},z] HPL[{2,4,1},zb]+8 HPL[{2,0,0},zb] HPL[{1,1,1,0},z]+8 HPL[{0},zb] HPL[{1,1,1,4},z]+8 HPL[{1,1,1},z] HPL[{2,0,0,0},zb]+8 HPL[{2,4,1,1},zb]+8 HPL[{2,0},zb] HPL[{1,1,1,0,0},z]+8 HPL[{1,1,1,4,0},z]+8 HPL[{2},zb] HPL[{1,1,1,0,0,0},z]+16 HPL[{1},z] HPL[{2,2},zb] Zeta[3]+16 HPL[{2,3},zb] Zeta[3]+16 HPL[{2,2,1},zb] Zeta[3]-32 HPL[{1},z] HPL[{1},zb] Zeta[3]^2-48 HPL[{2},zb] Zeta[3]^2-32 HPL[{1,1},zb] Zeta[3]^2-80 HPL[{1},z] HPL[{2},zb] Zeta[5]-64 HPL[{1},zb] HPL[{1,1},z] Zeta[5]-64 HPL[{1},z] HPL[{1,1},zb] Zeta[5]-48 HPL[{2,1},zb] Zeta[5]-64 HPL[{1,1,1},zb] Zeta[5]-109 HPL[{1},zb] Zeta[7]),L[1,1,1,0,0,0,1,1]->1/8 (8 HPL[{1,1},z] HPL[{1,1,4},zb]+8 HPL[{1,1,0,0},zb] HPL[{1,1,1,0},z]+8 HPL[{1},zb] HPL[{1,1,1,4},z]+8 HPL[{1},z] HPL[{1,1,4,1},zb]+8 HPL[{1,1,1},z] HPL[{1,1,0,0,0},zb]+8 HPL[{1,1,0},zb] HPL[{1,1,1,0,0},z]+8 HPL[{1,1,1,4,1},z]+8 HPL[{1,1,4,1,1},zb]+8 HPL[{1,1},zb] HPL[{1,1,1,0,0,0},z]-16 HPL[{1,1},z] HPL[{1,2},zb] Zeta[3]-16 HPL[{1,0},zb] HPL[{1,1,1},z] Zeta[3]+16 HPL[{1},z] HPL[{1,1,2},zb] Zeta[3]+16 HPL[{1,1,3},zb] Zeta[3]-16 HPL[{1},z] HPL[{1,2,1},zb] Zeta[3]-16 HPL[{1},zb] HPL[{1,1,1,0},z] Zeta[3]+16 HPL[{1,1,2,1},zb] Zeta[3]-16 HPL[{1,2,1,1},zb] Zeta[3]+96 HPL[{1},z] HPL[{1},zb] Zeta[3]^2+16 HPL[{1,1},zb] Zeta[3]^2+80 HPL[{1},zb] HPL[{1,1},z] Zeta[5]+32 HPL[{1,1,1},zb] Zeta[5]+231 HPL[{1},zb] Zeta[7]),L[1,1,1,0,0,1,0,0]->1/4 (4 HPL[{1,1},z] HPL[{3,3},zb]+4 HPL[{1,1,1},z] HPL[{3,0,0},zb]+4 HPL[{1},z] HPL[{3,3,1},zb]+4 HPL[{3,0},zb] HPL[{1,1,1,0},z]+4 HPL[{0,0},zb] HPL[{1,1,1,3},z]+4 HPL[{3,3,1,1},zb]+4 HPL[{3},zb] HPL[{1,1,1,0,0},z]+4 HPL[{0},zb] HPL[{1,1,1,3,0},z]+4 HPL[{1,1,1,3,0,0},z]+8 HPL[{1},z] HPL[{3,1},zb] Zeta[3]+8 HPL[{3,2},zb] Zeta[3]+8 HPL[{3,1,1},zb] Zeta[3]+8 HPL[{1},z] HPL[{1},zb] Zeta[3]^2-8 HPL[{2},zb] Zeta[3]^2+8 HPL[{1,1},zb] Zeta[3]^2+36 HPL[{1},z] HPL[{2},zb] Zeta[5]-20 HPL[{3},zb] Zeta[5]+48 HPL[{1},zb] HPL[{1,1},z] Zeta[5]+48 HPL[{1},z] HPL[{1,1},zb] Zeta[5]+36 HPL[{2,1},zb] Zeta[5]+48 HPL[{1,1,1},zb] Zeta[5]+61 HPL[{1},zb] Zeta[7]),L[1,1,1,0,0,1,0,1]->1/8 (8 HPL[{1,1},z] HPL[{1,2,3},zb]+8 HPL[{1,2,0},zb] HPL[{1,1,1,0},z]+8 HPL[{1,0},zb] HPL[{1,1,1,3},z]+8 HPL[{1,1,1},z] HPL[{1,2,0,0},zb]+8 HPL[{1},z] HPL[{1,2,3,1},zb]+8 HPL[{1,2},zb] HPL[{1,1,1,0,0},z]+8 HPL[{1},zb] HPL[{1,1,1,3,0},z]+8 HPL[{1,1,1,3,2},z]+8 HPL[{1,2,3,1,1},zb]+32 HPL[{1,1},z] HPL[{1,2},zb] Zeta[3]+32 HPL[{1,0},zb] HPL[{1,1,1},z] Zeta[3]+48 HPL[{1},z] HPL[{1,2,1},zb] Zeta[3]+16 HPL[{1,2,2},zb] Zeta[3]+32 HPL[{1},zb] HPL[{1,1,1,0},z] Zeta[3]+48 HPL[{1,2,1,1},zb] Zeta[3]-144 HPL[{1},z] HPL[{1},zb] Zeta[3]^2-96 HPL[{1,1},zb] Zeta[3]^2-160 HPL[{1},zb] HPL[{1,1},z] Zeta[5]-88 HPL[{1},z] HPL[{1,1},zb] Zeta[5]-40 HPL[{1,2},zb] Zeta[5]-88 HPL[{1,1,1},zb] Zeta[5]-189 HPL[{1},zb] Zeta[7]),L[1,1,1,0,0,1,1,0]->1/2 (2 HPL[{1,1},z] HPL[{2,1,3},zb]+2 HPL[{2,1,0},zb] HPL[{1,1,1,0},z]+2 HPL[{2},zb] HPL[{1,1,1,3},z]+2 HPL[{1,1,1},z] HPL[{2,1,0,0},zb]+2 HPL[{1},z] HPL[{2,1,3,1},zb]+2 HPL[{2,1},zb] HPL[{1,1,1,0,0},z]+2 HPL[{0},zb] HPL[{1,1,1,3,1},z]+2 HPL[{2,1,3,1,1},zb]+2 HPL[{1,1,1,3,1,0},z]-4 HPL[{1,1},z] HPL[{2,1},zb] Zeta[3]-4 HPL[{2},zb] HPL[{1,1,1},z] Zeta[3]+4 HPL[{2,1,2},zb] Zeta[3]+12 HPL[{2},zb] Zeta[3]^2-2 HPL[{1},zb] HPL[{1,1},z] Zeta[5]-2 HPL[{1},z] HPL[{1,1},zb] Zeta[5]-10 HPL[{2,1},zb] Zeta[5]-2 HPL[{1,1,1},zb] Zeta[5]-HPL[{1},zb] Zeta[7]),L[1,1,1,0,0,1,1,1]->HPL[{1,1,1,0},z] HPL[{1,1,1,0},zb]+HPL[{1,1},zb] HPL[{1,1,1,3},z]+HPL[{1,1},z] HPL[{1,1,1,3},zb]+HPL[{1,1,1},zb] HPL[{1,1,1,0,0},z]+HPL[{1,1,1},z] HPL[{1,1,1,0,0},zb]+HPL[{1},zb] HPL[{1,1,1,3,1},z]+HPL[{1},z] HPL[{1,1,1,3,1},zb]+HPL[{1,1,1,3,1,1},z]+HPL[{1,1,1,3,1,1},zb]-2 HPL[{1,1},z] HPL[{1,2},zb] Zeta[3]-2 HPL[{1,0},zb] HPL[{1,1,1},z] Zeta[3]-2 HPL[{1,1},zb] HPL[{1,1,1},z] Zeta[3]-2 HPL[{1,1},z] HPL[{1,1,1},zb] Zeta[3]-2 HPL[{1},z] HPL[{1,2,1},zb] Zeta[3]-2 HPL[{1},zb] HPL[{1,1,1,0},z] Zeta[3]+2 HPL[{1,1,1,2},zb] Zeta[3]-2 HPL[{1,2,1,1},zb] Zeta[3]+6 HPL[{1},z] HPL[{1},zb] Zeta[3]^2+8 HPL[{1,1},zb] Zeta[3]^2+5 HPL[{1},zb] HPL[{1,1},z] Zeta[5]+5 HPL[{1},z] HPL[{1,1},zb] Zeta[5],L[1,1,1,0,1,0,0,0]->1/8 (8 HPL[{1,1},z] HPL[{4,2},zb]+8 HPL[{4,0},zb] HPL[{1,1,1},z]+8 HPL[{1},z] HPL[{4,2,1},zb]+8 HPL[{4},zb] HPL[{1,1,1,0},z]+8 HPL[{0,0,0},zb] HPL[{1,1,1,2},z]+8 HPL[{4,2,1,1},zb]+8 HPL[{0,0},zb] HPL[{1,1,1,2,0},z]+8 HPL[{0},zb] HPL[{1,1,1,2,0,0},z]+8 HPL[{1,1,1,2,0,0,0},z]-48 HPL[{1},z] HPL[{4},zb] Zeta[3]-32 HPL[{3},zb] HPL[{1,1},z] Zeta[3]-32 HPL[{1},z] HPL[{3,1},zb] Zeta[3]-32 HPL[{4,1},zb] Zeta[3]-32 HPL[{3,1,1},zb] Zeta[3]-32 HPL[{1},z] HPL[{1},zb] Zeta[3]^2-64 HPL[{2},zb] Zeta[3]^2-32 HPL[{1,1},zb] Zeta[3]^2-88 HPL[{1},z] HPL[{2},zb] Zeta[5]-88 HPL[{3},zb] Zeta[5]-64 HPL[{1},zb] HPL[{1,1},z] Zeta[5]-64 HPL[{1},z] HPL[{1,1},zb] Zeta[5]-88 HPL[{2,1},zb] Zeta[5]-64 HPL[{1,1,1},zb] Zeta[5]-221 HPL[{1},zb] Zeta[7]),L[1,1,1,0,1,0,0,1]->1/8 (8 HPL[{1,1,1},z] HPL[{1,3,0},zb]+8 HPL[{1,1},z] HPL[{1,3,2},zb]+8 HPL[{1,3},zb] HPL[{1,1,1,0},z]+8 HPL[{1,0,0},zb] HPL[{1,1,1,2},z]+8 HPL[{1},z] HPL[{1,3,2,1},zb]+8 HPL[{1,0},zb] HPL[{1,1,1,2,0},z]+8 HPL[{1,1,1,2,3},z]+8 HPL[{1,3,2,1,1},zb]+8 HPL[{1},zb] HPL[{1,1,1,2,0,0},z]-32 HPL[{1,1},z] HPL[{1,2},zb] Zeta[3]-48 HPL[{1},z] HPL[{1,3},zb] Zeta[3]-32 HPL[{1},z] HPL[{1,2,1},zb] Zeta[3]-32 HPL[{1,3,1},zb] Zeta[3]-32 HPL[{1,2,1,1},zb] Zeta[3]+96 HPL[{1},z] HPL[{1},zb] Zeta[3]^2+32 HPL[{1,1},zb] Zeta[3]^2+160 HPL[{1},zb] HPL[{1,1},z] Zeta[5]+72 HPL[{1},z] HPL[{1,1},zb] Zeta[5]-88 HPL[{1,2},zb] Zeta[5]+72 HPL[{1,1,1},zb] Zeta[5]+483 HPL[{1},zb] Zeta[7]),L[1,1,1,0,1,0,1,0]->1/8 (8 HPL[{1,1,1},z] HPL[{2,2,0},zb]+8 HPL[{1,1},z] HPL[{2,2,2},zb]+8 HPL[{2,2},zb] HPL[{1,1,1,0},z]+8 HPL[{2,0},zb] HPL[{1,1,1,2},z]+8 HPL[{1},z] HPL[{2,2,2,1},zb]+8 HPL[{2},zb] HPL[{1,1,1,2,0},z]+8 HPL[{0},zb] HPL[{1,1,1,2,2},z]+8 HPL[{2,2,2,1,1},zb]+8 HPL[{1,1,1,2,2,0},z]-32 HPL[{1,1},z] HPL[{1,2},zb] Zeta[3]-48 HPL[{1},z] HPL[{2,2},zb] Zeta[3]+32 HPL[{2},zb] HPL[{1,1,1},z] Zeta[3]-32 HPL[{1,0},zb] HPL[{1,1,1},z] Zeta[3]-32 HPL[{1},z] HPL[{1,2,1},zb] Zeta[3]-32 HPL[{2,2,1},zb] Zeta[3]-32 HPL[{1},zb] HPL[{1,1,1,0},z] Zeta[3]-32 HPL[{1,2,1,1},zb] Zeta[3]+192 HPL[{1},z] HPL[{1},zb] Zeta[3]^2+96 HPL[{2},zb] Zeta[3]^2+128 HPL[{1,1},zb] Zeta[3]^2+120 HPL[{1},z] HPL[{2},zb] Zeta[5]+32 HPL[{1},zb] HPL[{1,1},z] Zeta[5]+32 HPL[{1},z] HPL[{1,1},zb] Zeta[5]+32 HPL[{2,1},zb] Zeta[5]+32 HPL[{1,1,1},zb] Zeta[5]+157 HPL[{1},zb] Zeta[7]),L[1,1,1,0,1,0,1,1]->HPL[{1,1,2},zb] HPL[{1,1,1,0},z]+HPL[{1,1,0},zb] HPL[{1,1,1,2},z]+HPL[{1,1,1},z] HPL[{1,1,2,0},zb]+HPL[{1,1},z] HPL[{1,1,2,2},zb]+HPL[{1,1},zb] HPL[{1,1,1,2,0},z]+HPL[{1},zb] HPL[{1,1,1,2,2},z]+HPL[{1},z] HPL[{1,1,2,2,1},zb]+HPL[{1,1,1,2,2,1},z]+HPL[{1,1,2,2,1,1},zb]+6 HPL[{1,1},z] HPL[{1,2},zb] Zeta[3]+6 HPL[{1,0},zb] HPL[{1,1,1},z] Zeta[3]+4 HPL[{1,1},zb] HPL[{1,1,1},z] Zeta[3]-6 HPL[{1},z] HPL[{1,1,2},zb] Zeta[3]+6 HPL[{1},z] HPL[{1,2,1},zb] Zeta[3]+6 HPL[{1},zb] HPL[{1,1,1,0},z] Zeta[3]-4 HPL[{1,1,2,1},zb] Zeta[3]+6 HPL[{1,2,1,1},zb] Zeta[3]-36 HPL[{1},z] HPL[{1},zb] Zeta[3]^2-12 HPL[{1,1},zb] Zeta[3]^2-15 HPL[{1},zb] HPL[{1,1},z] Zeta[5]-11 HPL[{1,1,1},zb] Zeta[5]-56 HPL[{1},zb] Zeta[7],L[1,1,1,0,1,1,0,0]->1/4 (4 HPL[{1,1,1},z] HPL[{3,1,0},zb]+4 HPL[{1,1},z] HPL[{3,1,2},zb]+4 HPL[{3,1},zb] HPL[{1,1,1,0},z]+4 HPL[{3},zb] HPL[{1,1,1,2},z]+4 HPL[{1},z] HPL[{3,1,2,1},zb]+4 HPL[{0,0},zb] HPL[{1,1,1,2,1},z]+4 HPL[{3,1,2,1,1},zb]+4 HPL[{0},zb] HPL[{1,1,1,2,1,0},z]+4 HPL[{1,1,1,2,1,0,0},z]+24 HPL[{3},zb] HPL[{1,1},z] Zeta[3]+8 HPL[{1,1},z] HPL[{1,2},zb] Zeta[3]+8 HPL[{1,0},zb] HPL[{1,1,1},z] Zeta[3]+8 HPL[{1},z] HPL[{1,2,1},zb] Zeta[3]+8 HPL[{3,1,1},zb] Zeta[3]+8 HPL[{1},zb] HPL[{1,1,1,0},z] Zeta[3]+8 HPL[{1,2,1,1},zb] Zeta[3]-24 HPL[{1},z] HPL[{1},zb] Zeta[3]^2+8 HPL[{2},zb] Zeta[3]^2-8 HPL[{1,1},zb] Zeta[3]^2+36 HPL[{1},z] HPL[{2},zb] Zeta[5]+80 HPL[{3},zb] Zeta[5]-4 HPL[{1},zb] HPL[{1,1},z] Zeta[5]-4 HPL[{1},z] HPL[{1,1},zb] Zeta[5]+36 HPL[{2,1},zb] Zeta[5]-4 HPL[{1,1,1},zb] Zeta[5]+61 HPL[{1},zb] Zeta[7]),L[1,1,1,0,1,1,0,1]->HPL[{1,2,1},zb] HPL[{1,1,1,0},z]+HPL[{1,2},zb] HPL[{1,1,1,2},z]+HPL[{1,1,1},z] HPL[{1,2,1,0},zb]+HPL[{1,1},z] HPL[{1,2,1,2},zb]+HPL[{1,0},zb] HPL[{1,1,1,2,1},z]+HPL[{1},z] HPL[{1,2,1,2,1},zb]+HPL[{1},zb] HPL[{1,1,1,2,1,0},z]+HPL[{1,1,1,2,1,2},z]+HPL[{1,2,1,2,1,1},zb]-6 HPL[{1,0},zb] HPL[{1,1,1},z] Zeta[3]-6 HPL[{1},z] HPL[{1,2,1},zb] Zeta[3]-6 HPL[{1},zb] HPL[{1,1,1,0},z] Zeta[3]-4 HPL[{1,2,1,1},zb] Zeta[3]+18 HPL[{1},z] HPL[{1},zb] Zeta[3]^2+8 HPL[{1,1},zb] Zeta[3]^2+9 HPL[{1},z] HPL[{1,1},zb] Zeta[5]+20 HPL[{1,2},zb] Zeta[5]+9 HPL[{1,1,1},zb] Zeta[5]-28 HPL[{1},zb] Zeta[7],L[1,1,1,0,1,1,1,0]->HPL[{2,1,1},zb] HPL[{1,1,1,0},z]+HPL[{2,1},zb] HPL[{1,1,1,2},z]+HPL[{1,1,1},z] HPL[{2,1,1,0},zb]+HPL[{1,1},z] HPL[{2,1,1,2},zb]+HPL[{2},zb] HPL[{1,1,1,2,1},z]+HPL[{1},z] HPL[{2,1,1,2,1},zb]+HPL[{0},zb] HPL[{1,1,1,2,1,1},z]+HPL[{2,1,1,2,1,1},zb]+HPL[{1,1,1,2,1,1,0},z]+2 HPL[{1,1},z] HPL[{1,2},zb] Zeta[3]+4 HPL[{1,1},z] HPL[{2,1},zb] Zeta[3]-2 HPL[{2},zb] HPL[{1,1,1},z] Zeta[3]+2 HPL[{1,0},zb] HPL[{1,1,1},z] Zeta[3]+2 HPL[{1},z] HPL[{1,2,1},zb] Zeta[3]-2 HPL[{1},z] HPL[{2,1,1},zb] Zeta[3]+2 HPL[{1},zb] HPL[{1,1,1,0},z] Zeta[3]+2 HPL[{1,2,1,1},zb] Zeta[3]-8 HPL[{1},z] HPL[{1},zb] Zeta[3]^2-4 HPL[{1,1},zb] Zeta[3]^2-20 HPL[{1},z] HPL[{2},zb] Zeta[5]-6 HPL[{1},zb] HPL[{1,1},z] Zeta[5]-6 HPL[{1},z] HPL[{1,1},zb] Zeta[5]-6 HPL[{1,1,1},zb] Zeta[5]-36 HPL[{1},zb] Zeta[7],L[1,1,1,0,1,1,1,1]->HPL[{1,1,1,0},z] HPL[{1,1,1,1},zb]+HPL[{1,1,1},zb] HPL[{1,1,1,2},z]+HPL[{1,1,1},z] HPL[{1,1,1,1,0},zb]+HPL[{1,1},z] HPL[{1,1,1,1,2},zb]+HPL[{1,1},zb] HPL[{1,1,1,2,1},z]+HPL[{1},z] HPL[{1,1,1,1,2,1},zb]+HPL[{1},zb] HPL[{1,1,1,2,1,1},z]+HPL[{1,1,1,1,2,1,1},zb]+HPL[{1,1,1,2,1,1,1},z]-2 HPL[{1,1},zb] HPL[{1,1,1},z] Zeta[3]+4 HPL[{1,1},z] HPL[{1,1,1},zb] Zeta[3]-2 HPL[{1},z] HPL[{1,1,1,1},zb] Zeta[3]+10 HPL[{1},zb] HPL[{1,1},z] Zeta[5]-10 HPL[{1},z] HPL[{1,1},zb] Zeta[5]+10 HPL[{1,1,1},zb] Zeta[5]+70 HPL[{1},zb] Zeta[7],L[1,1,1,1,0,0,0,0]->HPL[{1,1},z] HPL[{5,1},zb]+HPL[{5},zb] HPL[{1,1,1},z]+HPL[{1},z] HPL[{5,1,1},zb]+HPL[{0,0,0,0},zb] HPL[{1,1,1,1},z]+HPL[{5,1,1,1},zb]+HPL[{0,0,0},zb] HPL[{1,1,1,1,0},z]+HPL[{0,0},zb] HPL[{1,1,1,1,0,0},z]+HPL[{0},zb] HPL[{1,1,1,1,0,0,0},z]+HPL[{1,1,1,1,0,0,0,0},z]+2 HPL[{1},z] HPL[{4},zb] Zeta[3]+2 HPL[{3},zb] HPL[{1,1},z] Zeta[3]+2 HPL[{1},z] HPL[{3,1},zb] Zeta[3]+2 HPL[{4,1},zb] Zeta[3]+2 HPL[{3,1,1},zb] Zeta[3]+2 HPL[{1},z] HPL[{1},zb] Zeta[3]^2+4 HPL[{2},zb] Zeta[3]^2+2 HPL[{1,1},zb] Zeta[3]^2+4 HPL[{1},z] HPL[{2},zb] Zeta[5]+4 HPL[{3},zb] Zeta[5]+2 HPL[{1},zb] HPL[{1,1},z] Zeta[5]+2 HPL[{1},z] HPL[{1,1},zb] Zeta[5]+4 HPL[{2,1},zb] Zeta[5]+2 HPL[{1,1,1},zb] Zeta[5]+10 HPL[{1},zb] Zeta[7],L[1,1,1,1,0,0,0,1]->1/8 (8 HPL[{1,4},zb] HPL[{1,1,1},z]+8 HPL[{1,1},z] HPL[{1,4,1},zb]+8 HPL[{1,0,0,0},zb] HPL[{1,1,1,1},z]+8 HPL[{1},z] HPL[{1,4,1,1},zb]+8 HPL[{1,0,0},zb] HPL[{1,1,1,1,0},z]+8 HPL[{1,1,1,1,4},z]+8 HPL[{1,4,1,1,1},zb]+8 HPL[{1,0},zb] HPL[{1,1,1,1,0,0},z]+8 HPL[{1},zb] HPL[{1,1,1,1,0,0,0},z]+16 HPL[{1,1},z] HPL[{1,2},zb] Zeta[3]+16 HPL[{1},z] HPL[{1,3},zb] Zeta[3]+16 HPL[{1},z] HPL[{1,2,1},zb] Zeta[3]+16 HPL[{1,3,1},zb] Zeta[3]+16 HPL[{1,2,1,1},zb] Zeta[3]-48 HPL[{1},z] HPL[{1},zb] Zeta[3]^2-16 HPL[{1,1},zb] Zeta[3]^2-80 HPL[{1},zb] HPL[{1,1},z] Zeta[5]-48 HPL[{1},z] HPL[{1,1},zb] Zeta[5]+32 HPL[{1,2},zb] Zeta[5]-48 HPL[{1,1,1},zb] Zeta[5]-189 HPL[{1},zb] Zeta[7]),L[1,1,1,1,0,0,1,0]->1/4 (4 HPL[{2,3},zb] HPL[{1,1,1},z]+4 HPL[{1,1},z] HPL[{2,3,1},zb]+4 HPL[{2,0,0},zb] HPL[{1,1,1,1},z]+4 HPL[{1},z] HPL[{2,3,1,1},zb]+4 HPL[{2,0},zb] HPL[{1,1,1,1,0},z]+4 HPL[{0},zb] HPL[{1,1,1,1,3},z]+4 HPL[{2,3,1,1,1},zb]+4 HPL[{2},zb] HPL[{1,1,1,1,0,0},z]+4 HPL[{1,1,1,1,3,0},z]+8 HPL[{1,1},z] HPL[{2,1},zb] Zeta[3]+8 HPL[{1},z] HPL[{2,2},zb] Zeta[3]+8 HPL[{1},z] HPL[{2,1,1},zb] Zeta[3]+8 HPL[{2,2,1},zb] Zeta[3]+8 HPL[{2,1,1,1},zb] Zeta[3]-8 HPL[{1},z] HPL[{1},zb] Zeta[3]^2-24 HPL[{2},zb] Zeta[3]^2-8 HPL[{1,1},zb] Zeta[3]^2-20 HPL[{1},z] HPL[{2},zb] Zeta[5]+36 HPL[{1},zb] HPL[{1,1},z] Zeta[5]+36 HPL[{1},z] HPL[{1,1},zb] Zeta[5]-4 HPL[{2,1},zb] Zeta[5]+36 HPL[{1,1,1},zb] Zeta[5]+5 HPL[{1},zb] Zeta[7]),L[1,1,1,1,0,0,1,1]->HPL[{1,1,1},z] HPL[{1,1,3},zb]+HPL[{1,1,0,0},zb] HPL[{1,1,1,1},z]+HPL[{1,1},z] HPL[{1,1,3,1},zb]+HPL[{1,1,0},zb] HPL[{1,1,1,1,0},z]+HPL[{1},zb] HPL[{1,1,1,1,3},z]+HPL[{1},z] HPL[{1,1,3,1,1},zb]+HPL[{1,1},zb] HPL[{1,1,1,1,0,0},z]+HPL[{1,1,1,1,3,1},z]+HPL[{1,1,3,1,1,1},zb]-2 HPL[{1,1},zb] HPL[{1,1,1},z] Zeta[3]+2 HPL[{1},z] HPL[{1,1,2},zb] Zeta[3]-2 HPL[{1},zb] HPL[{1,1,1,1},z] Zeta[3]+2 HPL[{1,1,2,1},zb] Zeta[3]+6 HPL[{1},z] HPL[{1},zb] Zeta[3]^2-5 HPL[{1},z] HPL[{1,1},zb] Zeta[5]-HPL[{1,1,1},zb] Zeta[5]+14 HPL[{1},zb] Zeta[7],L[1,1,1,1,0,1,0,0]->1/8 (8 HPL[{3,2},zb] HPL[{1,1,1},z]+8 HPL[{1,1},z] HPL[{3,2,1},zb]+8 HPL[{3,0},zb] HPL[{1,1,1,1},z]+8 HPL[{1},z] HPL[{3,2,1,1},zb]+8 HPL[{3},zb] HPL[{1,1,1,1,0},z]+8 HPL[{0,0},zb] HPL[{1,1,1,1,2},z]+8 HPL[{3,2,1,1,1},zb]+8 HPL[{0},zb] HPL[{1,1,1,1,2,0},z]+8 HPL[{1,1,1,1,2,0,0},z]-48 HPL[{3},zb] HPL[{1,1},z] Zeta[3]-32 HPL[{1,1},z] HPL[{2,1},zb] Zeta[3]-32 HPL[{1},z] HPL[{3,1},zb] Zeta[3]-32 HPL[{2},zb] HPL[{1,1,1},z] Zeta[3]-32 HPL[{1},z] HPL[{2,1,1},zb] Zeta[3]-32 HPL[{3,1,1},zb] Zeta[3]-32 HPL[{2,1,1,1},zb] Zeta[3]-64 HPL[{1},z] HPL[{1},zb] Zeta[3]^2-32 HPL[{2},zb] Zeta[3]^2-64 HPL[{1,1},zb] Zeta[3]^2-88 HPL[{1},z] HPL[{2},zb] Zeta[5]-80 HPL[{3},zb] Zeta[5]-88 HPL[{1},zb] HPL[{1,1},z] Zeta[5]-88 HPL[{1},z] HPL[{1,1},zb] Zeta[5]-88 HPL[{2,1},zb] Zeta[5]-88 HPL[{1,1,1},zb] Zeta[5]-221 HPL[{1},zb] Zeta[7]),L[1,1,1,1,0,1,0,1]->HPL[{1,1,1},z] HPL[{1,2,2},zb]+HPL[{1,2,0},zb] HPL[{1,1,1,1},z]+HPL[{1,1},z] HPL[{1,2,2,1},zb]+HPL[{1,2},zb] HPL[{1,1,1,1,0},z]+HPL[{1,0},zb] HPL[{1,1,1,1,2},z]+HPL[{1},z] HPL[{1,2,2,1,1},zb]+HPL[{1},zb] HPL[{1,1,1,1,2,0},z]+HPL[{1,1,1,1,2,2},z]+HPL[{1,2,2,1,1,1},zb]-6 HPL[{1,1},z] HPL[{1,2},zb] Zeta[3]-4 HPL[{1},z] HPL[{1,2,1},zb] Zeta[3]+4 HPL[{1},zb] HPL[{1,1,1,1},z] Zeta[3]-4 HPL[{1,2,1,1},zb] Zeta[3]+12 HPL[{1},z] HPL[{1},zb] Zeta[3]^2+8 HPL[{1,1},zb] Zeta[3]^2+15 HPL[{1},zb] HPL[{1,1},z] Zeta[5]+4 HPL[{1},z] HPL[{1,1},zb] Zeta[5]-10 HPL[{1,2},zb] Zeta[5]+4 HPL[{1,1,1},zb] Zeta[5]+42 HPL[{1},zb] Zeta[7],L[1,1,1,1,0,1,1,0]->HPL[{1,1,1},z] HPL[{2,1,2},zb]+HPL[{2,1,0},zb] HPL[{1,1,1,1},z]+HPL[{1,1},z] HPL[{2,1,2,1},zb]+HPL[{2,1},zb] HPL[{1,1,1,1,0},z]+HPL[{2},zb] HPL[{1,1,1,1,2},z]+HPL[{1},z] HPL[{2,1,2,1,1},zb]+HPL[{0},zb] HPL[{1,1,1,1,2,1},z]+HPL[{2,1,2,1,1,1},zb]+HPL[{1,1,1,1,2,1,0},z]+6 HPL[{2},zb] HPL[{1,1,1},z] Zeta[3]+2 HPL[{1},z] HPL[{2,1,1},zb] Zeta[3]+2 HPL[{2,1,1,1},zb] Zeta[3]+2 HPL[{1},z] HPL[{1},zb] Zeta[3]^2+2 HPL[{1,1},zb] Zeta[3]^2+20 HPL[{1},z] HPL[{2},zb] Zeta[5]+9 HPL[{1},zb] HPL[{1,1},z] Zeta[5]+9 HPL[{1},z] HPL[{1,1},zb] Zeta[5]+10 HPL[{2,1},zb] Zeta[5]+9 HPL[{1,1,1},zb] Zeta[5]+34 HPL[{1},zb] Zeta[7],L[1,1,1,1,0,1,1,1]->HPL[{1,1,1,0},zb] HPL[{1,1,1,1},z]+HPL[{1,1,1},z] HPL[{1,1,1,2},zb]+HPL[{1,1,1},zb] HPL[{1,1,1,1,0},z]+HPL[{1,1},zb] HPL[{1,1,1,1,2},z]+HPL[{1,1},z] HPL[{1,1,1,2,1},zb]+HPL[{1},zb] HPL[{1,1,1,1,2,1},z]+HPL[{1},z] HPL[{1,1,1,2,1,1},zb]+HPL[{1,1,1,1,2,1,1},z]+HPL[{1,1,1,2,1,1,1},zb]+4 HPL[{1,1},zb] HPL[{1,1,1},z] Zeta[3]-2 HPL[{1,1},z] HPL[{1,1,1},zb] Zeta[3]-2 HPL[{1},zb] HPL[{1,1,1,1},z] Zeta[3]-20 HPL[{1},zb] HPL[{1,1},z] Zeta[5]-10 HPL[{1,1,1},zb] Zeta[5]-70 HPL[{1},zb] Zeta[7],L[1,1,1,1,1,0,0,0]->HPL[{4,1},zb] HPL[{1,1,1},z]+HPL[{1,1},z] HPL[{4,1,1},zb]+HPL[{4},zb] HPL[{1,1,1,1},z]+HPL[{1},z] HPL[{4,1,1,1},zb]+HPL[{0,0,0},zb] HPL[{1,1,1,1,1},z]+HPL[{4,1,1,1,1},zb]+HPL[{0,0},zb] HPL[{1,1,1,1,1,0},z]+HPL[{0},zb] HPL[{1,1,1,1,1,0,0},z]+HPL[{1,1,1,1,1,0,0,0},z]+2 HPL[{3},zb] HPL[{1,1},z] Zeta[3]+2 HPL[{1,1},z] HPL[{2,1},zb] Zeta[3]+2 HPL[{1},z] HPL[{3,1},zb] Zeta[3]+2 HPL[{2},zb] HPL[{1,1,1},z] Zeta[3]+2 HPL[{1},z] HPL[{2,1,1},zb] Zeta[3]+2 HPL[{3,1,1},zb] Zeta[3]+2 HPL[{2,1,1,1},zb] Zeta[3]+4 HPL[{1},z] HPL[{1},zb] Zeta[3]^2+2 HPL[{2},zb] Zeta[3]^2+4 HPL[{1,1},zb] Zeta[3]^2+4 HPL[{1},z] HPL[{2},zb] Zeta[5]+2 HPL[{3},zb] Zeta[5]+4 HPL[{1},zb] HPL[{1,1},z] Zeta[5]+4 HPL[{1},z] HPL[{1,1},zb] Zeta[5]+4 HPL[{2,1},zb] Zeta[5]+4 HPL[{1,1,1},zb] Zeta[5]+10 HPL[{1},zb] Zeta[7],L[1,1,1,1,1,0,0,1]->HPL[{1,1,1},z] HPL[{1,3,1},zb]+HPL[{1,3},zb] HPL[{1,1,1,1},z]+HPL[{1,1},z] HPL[{1,3,1,1},zb]+HPL[{1,0,0},zb] HPL[{1,1,1,1,1},z]+HPL[{1},z] HPL[{1,3,1,1,1},zb]+HPL[{1,0},zb] HPL[{1,1,1,1,1,0},z]+HPL[{1,1,1,1,1,3},z]+HPL[{1,3,1,1,1,1},zb]+HPL[{1},zb] HPL[{1,1,1,1,1,0,0},z]+2 HPL[{1,1},z] HPL[{1,2},zb] Zeta[3]+2 HPL[{1,1},zb] HPL[{1,1,1},z] Zeta[3]+2 HPL[{1,1},z] HPL[{1,1,1},zb] Zeta[3]+2 HPL[{1},z] HPL[{1,2,1},zb] Zeta[3]+2 HPL[{1},z] HPL[{1,1,1,1},zb] Zeta[3]+2 HPL[{1,2,1,1},zb] Zeta[3]+2 HPL[{1,1,1,1,1},zb] Zeta[3]-6 HPL[{1},z] HPL[{1},zb] Zeta[3]^2-4 HPL[{1,1},zb] Zeta[3]^2-5 HPL[{1},zb] HPL[{1,1},z] Zeta[5]-HPL[{1},z] HPL[{1,1},zb] Zeta[5]+2 HPL[{1,2},zb] Zeta[5]-HPL[{1,1,1},zb] Zeta[5]-14 HPL[{1},zb] Zeta[7],L[1,1,1,1,1,0,1,0]->HPL[{1,1,1},z] HPL[{2,2,1},zb]+HPL[{2,2},zb] HPL[{1,1,1,1},z]+HPL[{1,1},z] HPL[{2,2,1,1},zb]+HPL[{2,0},zb] HPL[{1,1,1,1,1},z]+HPL[{1},z] HPL[{2,2,1,1,1},zb]+HPL[{2},zb] HPL[{1,1,1,1,1,0},z]+HPL[{0},zb] HPL[{1,1,1,1,1,2},z]+HPL[{2,2,1,1,1,1},zb]+HPL[{1,1,1,1,1,2,0},z]-4 HPL[{1,1},z] HPL[{2,1},zb] Zeta[3]-6 HPL[{2},zb] HPL[{1,1,1},z] Zeta[3]-4 HPL[{1,1},zb] HPL[{1,1,1},z] Zeta[3]-4 HPL[{1,1},z] HPL[{1,1,1},zb] Zeta[3]-4 HPL[{1},z] HPL[{2,1,1},zb] Zeta[3]-4 HPL[{1},zb] HPL[{1,1,1,1},z] Zeta[3]-4 HPL[{1},z] HPL[{1,1,1,1},zb] Zeta[3]-4 HPL[{2,1,1,1},zb] Zeta[3]-4 HPL[{1,1,1,1,1},zb] Zeta[3]-4 HPL[{1},z] HPL[{1},zb] Zeta[3]^2-4 HPL[{1,1},zb] Zeta[3]^2-10 HPL[{1},z] HPL[{2},zb] Zeta[5]-11 HPL[{1},zb] HPL[{1,1},z] Zeta[5]-11 HPL[{1},z] HPL[{1,1},zb] Zeta[5]-8 HPL[{2,1},zb] Zeta[5]-11 HPL[{1,1,1},zb] Zeta[5]-22 HPL[{1},zb] Zeta[7],L[1,1,1,1,1,0,1,1]->HPL[{1,1,2},zb] HPL[{1,1,1,1},z]+HPL[{1,1,1},z] HPL[{1,1,2,1},zb]+HPL[{1,1,0},zb] HPL[{1,1,1,1,1},z]+HPL[{1,1},z] HPL[{1,1,2,1,1},zb]+HPL[{1,1},zb] HPL[{1,1,1,1,1,0},z]+HPL[{1},zb] HPL[{1,1,1,1,1,2},z]+HPL[{1},z] HPL[{1,1,2,1,1,1},zb]+HPL[{1,1,1,1,1,2,1},z]+HPL[{1,1,2,1,1,1,1},zb]+2 HPL[{1,1},z] HPL[{1,1,1},zb] Zeta[3]+6 HPL[{1},zb] HPL[{1,1,1,1},z] Zeta[3]+2 HPL[{1},z] HPL[{1,1,1,1},zb] Zeta[3]+2 HPL[{1,1,1,1,1},zb] Zeta[3]+20 HPL[{1},zb] HPL[{1,1},z] Zeta[5]+10 HPL[{1},z] HPL[{1,1},zb] Zeta[5]+12 HPL[{1,1,1},zb] Zeta[5]+42 HPL[{1},zb] Zeta[7],L[1,1,1,1,1,1,0,0]->HPL[{1,1,1},z] HPL[{3,1,1},zb]+HPL[{3,1},zb] HPL[{1,1,1,1},z]+HPL[{1,1},z] HPL[{3,1,1,1},zb]+HPL[{3},zb] HPL[{1,1,1,1,1},z]+HPL[{1},z] HPL[{3,1,1,1,1},zb]+HPL[{0,0},zb] HPL[{1,1,1,1,1,1},z]+HPL[{3,1,1,1,1,1},zb]+HPL[{0},zb] HPL[{1,1,1,1,1,1,0},z]+HPL[{1,1,1,1,1,1,0,0},z]+2 HPL[{1,1},z] HPL[{2,1},zb] Zeta[3]+2 HPL[{2},zb] HPL[{1,1,1},z] Zeta[3]+2 HPL[{1,1},zb] HPL[{1,1,1},z] Zeta[3]+2 HPL[{1,1},z] HPL[{1,1,1},zb] Zeta[3]+2 HPL[{1},z] HPL[{2,1,1},zb] Zeta[3]+2 HPL[{1},zb] HPL[{1,1,1,1},z] Zeta[3]+2 HPL[{1},z] HPL[{1,1,1,1},zb] Zeta[3]+2 HPL[{2,1,1,1},zb] Zeta[3]+2 HPL[{1,1,1,1,1},zb] Zeta[3]+2 HPL[{1},z] HPL[{1},zb] Zeta[3]^2+2 HPL[{1,1},zb] Zeta[3]^2+2 HPL[{1},z] HPL[{2},zb] Zeta[5]+4 HPL[{1},zb] HPL[{1,1},z] Zeta[5]+4 HPL[{1},z] HPL[{1,1},zb] Zeta[5]+2 HPL[{2,1},zb] Zeta[5]+4 HPL[{1,1,1},zb] Zeta[5]+6 HPL[{1},zb] Zeta[7],L[1,1,1,1,1,1,0,1]->HPL[{1,2,1},zb] HPL[{1,1,1,1},z]+HPL[{1,1,1},z] HPL[{1,2,1,1},zb]+HPL[{1,2},zb] HPL[{1,1,1,1,1},z]+HPL[{1,1},z] HPL[{1,2,1,1,1},zb]+HPL[{1,0},zb] HPL[{1,1,1,1,1,1},z]+HPL[{1},z] HPL[{1,2,1,1,1,1},zb]+HPL[{1},zb] HPL[{1,1,1,1,1,1,0},z]+HPL[{1,1,1,1,1,1,2},z]+HPL[{1,2,1,1,1,1,1},zb]-4 HPL[{1,1},zb] HPL[{1,1,1},z] Zeta[3]-4 HPL[{1,1},z] HPL[{1,1,1},zb] Zeta[3]-6 HPL[{1},zb] HPL[{1,1,1,1},z] Zeta[3]-4 HPL[{1},z] HPL[{1,1,1,1},zb] Zeta[3]-4 HPL[{1,1,1,1,1},zb] Zeta[3]-10 HPL[{1},zb] HPL[{1,1},z] Zeta[5]-8 HPL[{1},z] HPL[{1,1},zb] Zeta[5]-8 HPL[{1,1,1},zb] Zeta[5]-14 HPL[{1},zb] Zeta[7],L[1,1,1,1,1,1,1,0]->HPL[{2,1,1},zb] HPL[{1,1,1,1},z]+HPL[{1,1,1},z] HPL[{2,1,1,1},zb]+HPL[{2,1},zb] HPL[{1,1,1,1,1},z]+HPL[{1,1},z] HPL[{2,1,1,1,1},zb]+HPL[{2},zb] HPL[{1,1,1,1,1,1},z]+HPL[{1},z] HPL[{2,1,1,1,1,1},zb]+HPL[{0},zb] HPL[{1,1,1,1,1,1,1},z]+HPL[{2,1,1,1,1,1,1},zb]+HPL[{1,1,1,1,1,1,1,0},z]+2 HPL[{1,1},zb] HPL[{1,1,1},z] Zeta[3]+2 HPL[{1,1},z] HPL[{1,1,1},zb] Zeta[3]+2 HPL[{1},zb] HPL[{1,1,1,1},z] Zeta[3]+2 HPL[{1},z] HPL[{1,1,1,1},zb] Zeta[3]+2 HPL[{1,1,1,1,1},zb] Zeta[3]+2 HPL[{1},zb] HPL[{1,1},z] Zeta[5]+2 HPL[{1},z] HPL[{1,1},zb] Zeta[5]+2 HPL[{1,1,1},zb] Zeta[5]+2 HPL[{1},zb] Zeta[7],L[1,1,1,1,1,1,1,1]->HPL[{1,1,1,1},z] HPL[{1,1,1,1},zb]+HPL[{1,1,1},zb] HPL[{1,1,1,1,1},z]+HPL[{1,1,1},z] HPL[{1,1,1,1,1},zb]+HPL[{1,1},zb] HPL[{1,1,1,1,1,1},z]+HPL[{1,1},z] HPL[{1,1,1,1,1,1},zb]+HPL[{1},zb] HPL[{1,1,1,1,1,1,1},z]+HPL[{1},z] HPL[{1,1,1,1,1,1,1},zb]+HPL[{1,1,1,1,1,1,1,1},z]+HPL[{1,1,1,1,1,1,1,1},zb]};


(*Weak coupling expansion of the zero-magnon 4 point function from Section 6.1*)
G00=z-zb;
G01=L[1,0]-L[0,1];
G02=L[0,1]-L[1,0]-L[0,0,1]+L[1,0,0];
G03=3/2 L[0,1]-3/2 L[1,0]-L[0,0,0,1]+L[0,0,1,0]-L[0,1,0,0]-L[0,1,0,1]+L[1,0,0,0]+L[1,0,1,0]+4 L[1] Zeta[3];
G04=-4 Zeta[3] L[0,1]+4 Zeta[3] L[1,0]+3 L[0,1]-3 L[1,0]-L[0,0,0,0,1]+L[0,0,0,1,0]-L[0,1,0,0,0]-L[0,1,0,0,1]+L[1,0,0,0,0]+L[1,0,0,1,0];
G05=4 Zeta[3] L[0,0,1]-4 Zeta[3] L[0,1,0]+4 Zeta[3] L[1,0,0]+4 Zeta[3] L[1,0,1]+49/8 L[0,1]-49/8 L[1,0]+1/2 L[0,0,0,1]-1/2 L[0,0,1,0]+1/2 L[0,1,0,0]+1/2 L[0,1,0,1]-1/2 L[1,0,0,0]-1/2 L[1,0,1,0]-L[0,0,0,0,0,1]+L[0,0,0,0,1,0]-L[0,0,0,1,0,0]-L[0,0,0,1,0,1]+L[0,0,1,0,0,0]+L[0,0,1,0,1,0]-L[0,1,0,0,0,0]-L[0,1,0,0,0,1]-L[0,1,0,1,0,0]-L[0,1,0,1,0,1]+L[1,0,0,0,0,0]+L[1,0,0,0,1,0]+L[1,0,1,0,0,0]+L[1,0,1,0,1,0]+12 L[1] Zeta[5]-2 L[1] Zeta[3];
G06=-12 Zeta[5] L[0,1]+12 Zeta[5] L[1,0]+4 Zeta[3] L[0,0,1]+4 Zeta[3] L[1,0,1]+4 Zeta[3] L[0,0,1,0]-4 Zeta[3] L[0,1,0,0]+4 Zeta[3] L[1,0,0,0]+4 Zeta[3] L[1,0,1,0]+12 L[0,1]-12 L[1,0]+2 L[0,0,0,1]-2 L[0,0,1,0]+2 L[0,1,0,0]+2 L[0,1,0,1]-2 L[1,0,0,0]-2 L[1,0,1,0]-L[0,0,0,1,0,0]-L[0,0,0,1,0,1]+L[0,0,1,0,0,0]+L[0,0,1,0,0,1]-L[1,0,0,1,0,0]-L[1,0,0,1,0,1]+L[1,0,1,0,0,0]+L[1,0,1,0,0,1]-L[0,0,0,0,0,0,1]+L[0,0,0,0,0,1,0]-L[0,0,0,0,1,0,0]-L[0,0,0,0,1,0,1]+L[0,0,1,0,0,0,0]+L[0,0,1,0,0,1,0]-L[0,1,0,0,0,0,0]-L[0,1,0,0,0,0,1]-L[0,1,0,0,1,0,0]-L[0,1,0,0,1,0,1]+L[1,0,0,0,0,0,0]+L[1,0,0,0,0,1,0]+L[1,0,1,0,0,0,0]+L[1,0,1,0,0,1,0]+8 L[1] Zeta[3]^2-8 L[1] Zeta[3];
G07=12 Zeta[5] L[0,0,1]-12 Zeta[5] L[0,1,0]+12 Zeta[5] L[1,0,0]+12 Zeta[5] L[1,0,1]-8 Zeta[3]^2 L[0,1]+8 Zeta[3]^2 L[1,0]+2 Zeta[3] L[0,0,1]-2 Zeta[3] L[0,1,0]+2 Zeta[3] L[1,0,0]+2 Zeta[3] L[1,0,1]+4 Zeta[3] L[0,0,0,0,1]-4 Zeta[3] L[0,0,0,1,0]+4 Zeta[3] L[0,0,1,0,0]+4 Zeta[3] L[0,0,1,0,1]-4 Zeta[3] L[0,1,0,0,0]-4 Zeta[3] L[0,1,0,1,0]+4 Zeta[3] L[1,0,0,0,0]+4 Zeta[3] L[1,0,0,0,1]+4 Zeta[3] L[1,0,1,0,0]+4 Zeta[3] L[1,0,1,0,1]+363/16 L[0,1]-363/16 L[1,0]+45/8 L[0,0,0,1]-45/8 L[0,0,1,0]+45/8 L[0,1,0,0]+45/8 L[0,1,0,1]-45/8 L[1,0,0,0]-45/8 L[1,0,1,0]-1/2 L[0,0,0,0,0,1]+1/2 L[0,0,0,0,1,0]-1/2 L[0,0,0,1,0,0]-1/2 L[0,0,0,1,0,1]+1/2 L[0,0,1,0,0,0]+1/2 L[0,0,1,0,1,0]-1/2 L[0,1,0,0,0,0]-1/2 L[0,1,0,0,0,1]-1/2 L[0,1,0,1,0,0]-1/2 L[0,1,0,1,0,1]+1/2 L[1,0,0,0,0,0]+1/2 L[1,0,0,0,1,0]+1/2 L[1,0,1,0,0,0]+1/2 L[1,0,1,0,1,0]-L[0,0,0,0,0,0,0,1]+L[0,0,0,0,0,0,1,0]-L[0,0,0,0,0,1,0,0]-L[0,0,0,0,0,1,0,1]+L[0,0,0,0,1,0,0,0]+L[0,0,0,0,1,0,1,0]-L[0,0,0,1,0,0,0,0]-L[0,0,0,1,0,0,0,1]-L[0,0,0,1,0,1,0,0]-L[0,0,0,1,0,1,0,1]+L[0,0,1,0,0,0,0,0]+L[0,0,1,0,0,0,1,0]+L[0,0,1,0,1,0,0,0]+L[0,0,1,0,1,0,1,0]-L[0,1,0,0,0,0,0,0]-L[0,1,0,0,0,0,0,1]-L[0,1,0,0,0,1,0,0]-L[0,1,0,0,0,1,0,1]-L[0,1,0,1,0,0,0,0]-L[0,1,0,1,0,0,0,1]-L[0,1,0,1,0,1,0,0]-L[0,1,0,1,0,1,0,1]+L[1,0,0,0,0,0,0,0]+L[1,0,0,0,0,0,1,0]+L[1,0,0,0,1,0,0,0]+L[1,0,0,0,1,0,1,0]+L[1,0,1,0,0,0,0,0]+L[1,0,1,0,0,0,1,0]+L[1,0,1,0,1,0,0,0]+L[1,0,1,0,1,0,1,0]+36 L[1] Zeta[7]+6 L[1] Zeta[5]-45/2 L[1] Zeta[3];


(*Weak coupling expansion of the one-magnon 4 point function from Section 6.2*)
G10=z-zb;
G11=-L[1,0]+L[0,1];
G12=L[0,1,0,0]-L[0,0,1,0];
G13=-(4 Zeta[3] L[0,0,1]+4 Zeta[3] L[0,1,1]-L[0,0,0,1,0,0]-L[0,0,0,1,1,0]+L[0,0,1,0,0,0]+L[0,0,1,0,1,0]-L[0,1,0,1,0,0]-L[0,1,0,1,1,0]+L[0,1,1,0,0,0]+L[0,1,1,0,1,0]);
G14=-4 Zeta[3] L[0,0,0,0,1]+4 Zeta[3] L[0,0,0,1,0]-4 Zeta[3] L[0,1,0,0,1]+4 Zeta[3] L[0,1,0,1,0]-L[0,0,0,0,1,0,0,0]-L[0,0,0,0,1,0,1,0]+L[0,0,0,1,0,0,0,0]+L[0,0,0,1,0,0,1,0]-L[0,1,0,0,1,0,0,0]-L[0,1,0,0,1,0,1,0]+L[0,1,0,1,0,0,0,0]+L[0,1,0,1,0,0,1,0];


==> stripcomments.py <==
import ply.lex, argparse, io

#Usage
# python stripcomments.py input.tex > output.tex
# python stripcomments.py input.tex -e encoding > output.tex

def strip_comments(source):
    tokens = (
                'PERCENT', 'BEGINCOMMENT', 'ENDCOMMENT', 'BACKSLASH',
                'CHAR', 'BEGINVERBATIM', 'ENDVERBATIM', 'NEWLINE', 'ESCPCT',
             )
    states = (
                ('linecomment', 'exclusive'),
                ('commentenv', 'exclusive'),
                ('verbatim', 'exclusive')
            )

    #Deal with escaped backslashes, so we don't think they're escaping %.
    def t_ANY_BACKSLASH(t):
        r"\\\\"
        return t

    #One-line comments
    def t_PERCENT(t):
        r"\%"
        t.lexer.begin("linecomment")

    #Escaped percent signs
    def t_ESCPCT(t):
        r"\\\%"
        return t

    #Comment environment, as defined by verbatim package
    def t_BEGINCOMMENT(t):
        r"\\begin\s*{\s*comment\s*}"
        t.lexer.begin("commentenv")

    #Verbatim environment (different treatment of comments within)
    def t_BEGINVERBATIM(t):
        r"\\begin\s*{\s*verbatim\s*}"
        t.lexer.begin("verbatim")
        return t

    #Any other character in initial state we leave alone
    def t_CHAR(t):
        r"."
        return t

    def t_NEWLINE(t):
        r"\n"
        return t

    #End comment environment
    def t_commentenv_ENDCOMMENT(t):
        r"\\end\s*{\s*comment\s*}"
        #Anything after \end{comment} on a line is ignored!
        t.lexer.begin('linecomment')

    #Ignore comments of comment environment
    def t_commentenv_CHAR(t):
        r"."
        pass

    def t_commentenv_NEWLINE(t):
        r"\n"
        pass

    #End of verbatim environment
    def t_verbatim_ENDVERBATIM(t):
        r"\\end\s*{\s*verbatim\s*}"
        t.lexer.begin('INITIAL')
        return t

    #Leave contents of verbatim environment alone
    def t_verbatim_CHAR(t):
        r"."
        return t

    def t_verbatim_NEWLINE(t):
        r"\n"
        return t

    #End a % comment when we get to a new line
    def t_linecomment_ENDCOMMENT(t):
        r"\n"
        t.lexer.begin("INITIAL")
        #Newline at the end of a line comment is stripped.

    #Ignore anything after a % on a line
    def t_linecomment_CHAR(t):
        r"."
        pass

    lexer = ply.lex.lex()
    lexer.input(source)
    return u"".join([tok.value for tok in lexer])

def main():
    parser = argparse.ArgumentParser()
    parser.add_argument('filename', help = 'the file to strip comments from')
    parser.add_argument('--encoding', '-e', default='utf-8')

    args = parser.parse_args()

    with io.open(args.filename, encoding=args.encoding) as f:
        source = f.read()

    print(strip_comments(source))

if __name__ == '__main__':
    main()

